Gauge coupling beta functions and gauge field anomalous dimensions at four loops in the Standard Model

We present the beta functions of the gauge couplings and the anomalous dimensions of the gauge fields in the unbroken phase of the Standard Model at four loops.

==> anc/gaugeSML4.m <==
(*   ======================================================================
*
*   Reference: Gauge coupling beta functions and gauge field anomalous dimensions at four loops in the Standard Model
*
*              M.A. Bezuglov, B.A. Kniehl and V.N. Velizhanin
*
*   =======================================================================
*   Renormalization Constants:
*   za3 - Renormalization constant for the strong gauge coupling (a3)
*   za2 - Renormalization constant for the electroweak SU(2) coupling (a2)
*   za1 - Renormalization constant for the electroweak U(1) coupling (a1)
*
*   zG  - Renormalization constant for the gluon field
*   zW3 - Renormalization constant for the W3-boson field
*   zB1 - Renormalization constant for the B-boson field
*
*   Notations:
*   a3  = a_3  = g_s^2 / (4*pi)^2  (Strong coupling)
*   a2  = a_2  = g_2^2 / (4*pi)^2  (Weak SU(2) coupling)
*   a1  = a_1  = g_1^2 / (4*pi)^2  (Hypercharge U(1) coupling)
*   yu  = y_u  = Y_u^2 / (4*pi)^2  (Up-type Yukawa coupling)
*   yd  = y_d  = Y_d^2 / (4*pi)^2  (Down-type Yukawa coupling)
*   yl  = y_l  = Y_l^2 / (4*pi)^2  (Lepton Yukawa coupling)
*   lam = lam  = lambda / (4*pi)^2 (Higgs self-coupling)
*
*   z3  = Zeta(3), z4 = Zeta(4), z5 = Zeta(5) (Riemann Zeta functions)
*   ng  = nf / 2 (Number of fermion generations)
*         nf = Number of active quark flavors
*   h   = Loop order (Perturbative expansion parameter)
*
*   xiG - Gauge-fixing parameter for the gluon field
*   xiW - Gauge-fixing parameter for the W-boson fields
*   xiB - Gauge-fixing parameter for the B-boson field
*
*   =======================================================================*)

za3 = (
 1
 + h*(
   + 1/ep^1*(
     - 11*a3
     + 4*a3*ng/3
           )
       )
 + h^2*(
   + 1/ep^1*(
     - 51*a3^2
     + 11*a1*a3*ng/36
     + 3*a2*a3*ng/4
     + 38*a3^2*ng/3
     - a3*yd
     - a3*yu
           )
   + 1/ep^2*(121*a3^2
     - 88*a3^2*ng/3
     + 16*a3^2*ng^2/9
           )
       )
 + h^3*(
   + 1/ep^1*(
     - 2857*a3^3/6
     - 65*a1^2*a3*ng/648
     - a1*a2*a3*ng/72
     + 241*a2^2*a3*ng/72
     + 77*a1*a3^2*ng/81
     + 7*a2*a3^2*ng/3
     + 5033*a3^3*ng/27
     - 605*a1^2*a3*ng^2/1458
     - 11*a2^2*a3*ng^2/18
     - 650*a3^3*ng^2/81
     - 89*a1*a3*yd/72
     - 31*a2*a3*yd/8
     - 40*a3^2*yd/3
     + 5*a3*yd^2
     + 7*a3*yd*yl/6
     - 101*a1*a3*yu/72
     - 31*a2*a3*yu/8
     - 40*a3^2*yu/3
     + 6*a3*yd*yu
     + 7*a3*yl*yu/6
     + 5*a3*yu^2
           )
   + 1/ep^2*(1309*a3^3
     + 11*a1^2*a3*ng/648
     - 43*a2^2*a3*ng/24
     - 121*a1*a3^2*ng/18
     - 33*a2*a3^2*ng/2
     - 4354*a3^3*ng/9
     + 55*a1^2*a3*ng^2/243
     + a2^2*a3*ng^2/3
     + 22*a1*a3^2*ng^2/27
     + 2*a2*a3^2*ng^2
     + 1064*a3^3*ng^2/27
     + 5*a1*a3*yd/36
     + 3*a2*a3*yd/4
     + 74*a3^2*yd/3
     - 8*a3^2*ng*yd/3
     - 3*a3*yd^2/2
     - a3*yd*yl/3
     + 17*a1*a3*yu/36
     + 3*a2*a3*yu/4
     + 74*a3^2*yu/3
     - 8*a3^2*ng*yu/3
     - a3*yd*yu
     - a3*yl*yu/3
     - 3*a3*yu^2/2
           )
   + 1/ep^3*(
     - 1331*a3^3
     + 484*a3^3*ng
     - 176*a3^3*ng^2/3
     + 64*a3^3*ng^3/27
           )
       )
 + h^4*(
   + 1/ep^1*(
     - 149753*a3^4/24
     - 27491*a1^3*a3*ng/62208
     - 13559*a1^2*a2*a3*ng/20736
     - 9613*a1*a2^2*a3*ng/20736
     + 283073*a2^3*a3*ng/20736
     + 4711*a1^2*a3^2*ng/5832
     + 23*a1*a2*a3^2*ng/48
     + 941*a2^2*a3^2*ng/27
     + 7843*a1*a3^3*ng/3888
     + 713*a2*a3^3*ng/144
     + 1078361*a3^4*ng/324
     - 195455*a1^3*a3*ng^2/104976
     - 2087*a1^2*a2*a3*ng^2/3888
     - 583*a1*a2^2*a3*ng^2/1296
     - 7733*a2^3*a3*ng^2/1296
     - 46783*a1^2*a3^2*ng^2/8748
     - 937*a2^2*a3^2*ng^2/108
     - 32791*a1*a3^3*ng^2/5832
     - 3341*a2*a3^3*ng^2/216
     - 50065*a3^4*ng^2/162
     - 21175*a1^3*a3*ng^3/39366
     - 77*a2^3*a3*ng^3/162
     - 2186*a3^4*ng^3/729
     - 1657*a1^2*a3*yd/20736
     - 775*a1*a2*a3*yd/384
     - 31007*a2^2*a3*yd/768
     - 1487*a1*a3^2*yd/144
     - 473*a2*a3^2*yd/16
     - 9959*a3^3*yd/36
     + 9*a3*lam^2*yd
     + 26563*a1^2*a3*ng*yd/7776
     + 755*a2^2*a3*ng*yd/96
     + 1625*a3^3*ng*yd/54
     + 2869*a1*a3*yd^2/384
     + 3201*a2*a3*yd^2/128
     + 427*a3^2*yd^2/4
     - 15*a3*lam*yd^2/2
     - 423*a3*yd^3/16
     + 253*a1^2*a3*ng*yl/288
     + 21*a2^2*a3*ng*yl/32
     + 4201*a1*a3*yd*yl/576
     + 295*a2*a3*yd*yl/64
     + 133*a3^2*yd*yl/12
     - 181*a3*yd^2*yl/32
     - 135*a3*yd*yl^2/32
     + 26327*a1^2*a3*yu/20736
     + 77*a1*a2*a3*yu/384
     - 31007*a2^2*a3*yu/768
     - 1283*a1*a3^2*yu/144
     - 473*a2*a3^2*yu/16
     - 9959*a3^3*yu/36
     + 9*a3*lam^2*yu
     + 41995*a1^2*a3*ng*yu/7776
     + 755*a2^2*a3*ng*yu/96
     + 1625*a3^3*ng*yu/54
     + 19033*a1*a3*yd*yu/1728
     + 1895*a2*a3*yd*yu/64
     + 2141*a3^2*yd*yu/18
     - 1171*a3*yd^2*yu/48
     + 3649*a1*a3*yl*yu/576
     + 295*a2*a3*yl*yu/64
     + 133*a3^2*yl*yu/12
     - 515*a3*yd*yl*yu/144
     - 135*a3*yl^2*yu/32
     + 3641*a1*a3*yu^2/384
     + 3201*a2*a3*yu^2/128
     + 427*a3^2*yu^2/4
     - 15*a3*lam*yu^2/2
     - 1171*a3*yd*yu^2/48
     - 181*a3*yl*yu^2/32
     - 423*a3*yu^3/16
     - 891*a3^4*z3
     + 1165*a1^3*a3*ng*z3/11664
     + 101*a1^2*a2*a3*ng*z3/432
     - 5*a1*a2^2*a3*ng*z3/432
     + 385*a2^3*a3*ng*z3/48
     + 275*a1^2*a3^2*ng*z3/1944
     - 1075*a2^2*a3^2*ng*z3/72
     + 2915*a1*a3^3*ng*z3/324
     + 265*a2*a3^3*ng*z3/12
     + 3254*a3^4*ng*z3/27
     + 10775*a1^3*a3*ng^2*z3/4374
     + 109*a1^2*a2*a3*ng^2*z3/162
     + 29*a1*a2^2*a3*ng^2*z3/54
     - 55*a2^3*a3*ng^2*z3/6
     + 1375*a1^2*a3^2*ng^2*z3/729
     + 25*a2^2*a3^2*ng^2*z3/9
     + 1301*a1*a3^3*ng^2*z3/243
     + 151*a2*a3^3*ng^2*z3/9
     - 6472*a3^4*ng^2*z3/81
     - 7*a1^2*a3*yd*z3/144
     - 15*a1*a2*a3*yd*z3/8
     + 117*a2^2*a3*yd*z3/16
     - 26*a1*a3^2*yd*z3/3
     - 18*a2*a3^2*yd*z3
     + 68*a3^3*yd*z3
     + 27*a1*a3*yd^2*z3/8
     + 45*a2*a3*yd^2*z3/8
     - 24*a3^2*yd^2*z3
     - 3*a3*yd^3*z3/2
     - 9*a1*a3*yd*yl*z3/4
     + 9*a2*a3*yd*yl*z3/4
     - 19*a1^2*a3*yu*z3/144
     - 45*a1*a2*a3*yu*z3/8
     + 117*a2^2*a3*yu*z3/16
     - 2*a1*a3^2*yu*z3/3
     - 18*a2*a3^2*yu*z3
     + 68*a3^3*yu*z3
     - 25*a1*a3*yd*yu*z3/36
     + 3*a2*a3*yd*yu*z3/4
     - 100*a3^2*yd*yu*z3/3
     - 2*a3*yd^2*yu*z3
     - 9*a1*a3*yl*yu*z3/4
     + 9*a2*a3*yl*yu*z3/4
     - 4*a3*yd*yl*yu*z3/3
     + 7*a1*a3*yu^2*z3/8
     + 45*a2*a3*yu^2*z3/8
     - 24*a3^2*yu^2*z3
     - 2*a3*yd*yu^2*z3
     - 3*a3*yu^3*z3/2
           )
   + 1/ep^2*(203953*a3^4/12
     + 29*a1^3*a3*ng/972
     + 197*a1^2*a2*a3*ng/1728
     + 205*a1*a2^2*a3*ng/1728
     - 4339*a2^3*a3*ng/216
     + 4367*a1^2*a3^2*ng/1944
     + 11*a1*a2*a3^2*ng/36
     - 5603*a2^2*a3^2*ng/72
     - 4499*a1*a3^3*ng/72
     - 1227*a2*a3^3*ng/8
     - 467177*a3^4*ng/54
     + 4295*a1^3*a3*ng^2/34992
     + 89*a1^2*a2*a3*ng^2/1296
     + 25*a1*a2^2*a3*ng^2/432
     + 3233*a2^3*a3*ng^2/432
     + 114965*a1^2*a3^2*ng^2/11664
     + 91*a1*a2*a3^2*ng^2/216
     + 10567*a2^2*a3^2*ng^2/432
     + 451*a1*a3^3*ng^2/36
     + 123*a2*a3^3*ng^2/4
     + 29233*a3^4*ng^2/27
     - 3025*a1^3*a3*ng^3/6561
     - 11*a2^3*a3*ng^3/27
     - 2420*a1^2*a3^2*ng^3/2187
     - 44*a2^2*a3^2*ng^3/27
     - 6500*a3^4*ng^3/243
     + 205*a1^2*a3*yd/1152
     + 319*a1*a2*a3*yd/192
     + 4343*a2^2*a3*yd/384
     + 1087*a1*a3^2*yd/36
     + 393*a2*a3^2*yd/4
     + 3107*a3^3*yd/6
     - 3*a3*lam^2*yd/2
     - 635*a1^2*a3*ng*yd/864
     - 175*a2^2*a3*ng*yd/96
     - 211*a1*a3^2*ng*yd/54
     - 71*a2*a3^2*ng*yd/6
     - 665*a3^3*ng*yd/9
     - 11*a1*a3*yd^2/3
     - 27*a2*a3*yd^2/2
     - 153*a3^2*yd^2
     + 3*a3*lam*yd^2
     + 40*a3^2*ng*yd^2/3
     + 57*a3*yd^3/4
     - 55*a1^2*a3*ng*yl/288
     - 3*a2^2*a3*ng*yl/32
     - 83*a1*a3*yd*yl/36
     - 11*a2*a3*yd*yl/4
     - 94*a3^2*yd*yl/3
     + 28*a3^2*ng*yd*yl/9
     + 21*a3*yd^2*yl/4
     + 19*a3*yd*yl^2/12
     + 469*a1^2*a3*yu/1152
     + 451*a1*a2*a3*yu/192
     + 4343*a2^2*a3*yu/384
     + 1363*a1*a3^2*yu/36
     + 393*a2*a3^2*yu/4
     + 3107*a3^3*yu/6
     - 3*a3*lam^2*yu/2
     - 1247*a1^2*a3*ng*yu/864
     - 175*a2^2*a3*ng*yu/96
     - 235*a1*a3^2*ng*yu/54
     - 71*a2*a3^2*ng*yu/6
     - 665*a3^3*ng*yu/9
     - 17*a1*a3*yd*yu/4
     - 51*a2*a3*yd*yu/4
     - 166*a3^2*yd*yu
     + 16*a3^2*ng*yd*yu
     + 27*a3*yd^2*yu/2
     - 95*a1*a3*yl*yu/36
     - 11*a2*a3*yl*yu/4
     - 94*a3^2*yl*yu/3
     + 28*a3^2*ng*yl*yu/9
     + 5*a3*yd*yl*yu
     + 19*a3*yl^2*yu/12
     - 43*a1*a3*yu^2/6
     - 27*a2*a3*yu^2/2
     - 153*a3^2*yu^2
     + 3*a3*lam*yu^2
     + 40*a3^2*ng*yu^2/3
     + 27*a3*yd*yu^2/2
     + 21*a3*yl*yu^2/4
     + 57*a3*yu^3/4
           )
   + 1/ep^3*(
     - 47311*a3^4/2
     + 11*a1^3*a3*ng/7776
     + 1849*a2^3*a3*ng/288
     - 121*a1^2*a3^2*ng/324
     + 473*a2^2*a3^2*ng/12
     + 1331*a1*a3^3*ng/12
     + 1089*a2*a3^3*ng/4
     + 104489*a3^4*ng/9
     + 55*a1^3*a3*ng^2/1458
     - 43*a2^3*a3*ng^2/18
     - 1199*a1^2*a3^2*ng^2/243
     - 109*a2^2*a3^2*ng^2/9
     - 242*a1*a3^3*ng^2/9
     - 66*a2*a3^3*ng^2
     - 47840*a3^4*ng^2/27
     + 550*a1^3*a3*ng^3/2187
     + 2*a2^3*a3*ng^3/9
     + 440*a1^2*a3^2*ng^3/729
     + 8*a2^2*a3^2*ng^3/9
     + 44*a1*a3^3*ng^3/27
     + 4*a2*a3^3*ng^3
     + 6992*a3^4*ng^3/81
     - 5*a1^2*a3*yd/576
     - 5*a1*a2*a3*yd/32
     - 113*a2^2*a3*yd/64
     - 65*a1*a3^2*yd/18
     - 39*a2*a3^2*yd/2
     - 1303*a3^3*yd/3
     + 25*a1^2*a3*ng*yd/324
     + a2^2*a3*ng*yd/4
     + 10*a1*a3^2*ng*yd/27
     + 2*a2*a3^2*ng*yd
     + 96*a3^3*ng*yd
     - 16*a3^3*ng^2*yd/3
     + 15*a1*a3*yd^2/32
     + 81*a2*a3*yd^2/32
     + 42*a3^2*yd^2
     - 4*a3^2*ng*yd^2
     - 27*a3*yd^3/8
     + 55*a1*a3*yd*yl/144
     + 9*a2*a3*yd*yl/16
     + 26*a3^2*yd*yl/3
     - 8*a3^2*ng*yd*yl/9
     - 11*a3*yd^2*yl/8
     - 7*a3*yd*yl^2/24
     - 85*a1^2*a3*yu/576
     - 17*a1*a2*a3*yu/32
     - 113*a2^2*a3*yu/64
     - 221*a1*a3^2*yu/18
     - 39*a2*a3^2*yu/2
     - 1303*a3^3*yu/3
     + 85*a1^2*a3*ng*yu/324
     + a2^2*a3*ng*yu/4
     + 34*a1*a3^2*ng*yu/27
     + 2*a2*a3^2*ng*yu
     + 96*a3^3*ng*yu
     - 16*a3^3*ng^2*yu/3
     + 11*a1*a3*yd*yu/16
     + 27*a2*a3*yd*yu/16
     + 28*a3^2*yd*yu
     - 8*a3^2*ng*yd*yu/3
     - 21*a3*yd^2*yu/8
     + 79*a1*a3*yl*yu/144
     + 9*a2*a3*yl*yu/16
     + 26*a3^2*yl*yu/3
     - 8*a3^2*ng*yl*yu/9
     - 5*a3*yd*yl*yu/4
     - 7*a3*yl^2*yu/24
     + 51*a1*a3*yu^2/32
     + 81*a2*a3*yu^2/32
     + 42*a3^2*yu^2
     - 4*a3^2*ng*yu^2
     - 21*a3*yd*yu^2/8
     - 11*a3*yl*yu^2/8
     - 27*a3*yu^3/8
           )
   + 1/ep^4*(14641*a3^4
     - 21296*a3^4*ng/3
     + 3872*a3^4*ng^2/3
     - 2816*a3^4*ng^3/27
     + 256*a3^4*ng^4/81
           )
       )
 );

za2 = (
 1
 + h*(
   + 1/ep^1*(
     - 43*a2/6
     + 4*a2*ng/3
           )
       )
 + h^2*(
   + 1/ep^1*(a1*a2/4
     - 259*a2^2/12
     + a1*a2*ng/6
     + 49*a2^2*ng/6
     + 2*a2*a3*ng
     - 3*a2*yd/4
     - a2*yl/4
     - 3*a2*yu/4
           )
   + 1/ep^2*(1849*a2^2/36
     - 172*a2^2*ng/9
     + 16*a2^2*ng^2/9
           )
       )
 + h^3*(
   + 1/ep^1*(163*a1^2*a2/1728
     + 187*a1*a2^2/96
     - 667111*a2^3/5184
     + a1*a2*lam/6
     + a2^2*lam/2
     - a2*lam^2
     - 35*a1^2*a2*ng/81
     + 13*a1*a2^2*ng/36
     + 6412*a2^3*ng/81
     - a1*a2*a3*ng/27
     + 13*a2^2*a3*ng/3
     + 125*a2*a3^2*ng/9
     - 55*a1^2*a2*ng^2/243
     - 415*a2^3*ng^2/81
     - 44*a2*a3^2*ng^2/27
     - 533*a1*a2*yd/288
     - 243*a2^2*yd/32
     - 7*a2*a3*yd/3
     + 49*a2*yd^2/16
     - 85*a1*a2*yl/96
     - 81*a2^2*yl/32
     + 5*a2*yd*yl/4
     + 29*a2*yl^2/48
     - 593*a1*a2*yu/288
     - 243*a2^2*yu/32
     - 7*a2*a3*yu/3
     + 39*a2*yd*yu/8
     + 5*a2*yl*yu/4
     + 49*a2*yu^2/16
           )
   + 1/ep^2*(a1^2*a2/72
     - 43*a1*a2^2/12
     + 77959*a2^3/216
     + 7*a1^2*a2*ng/36
     - 31*a1*a2^2*ng/18
     - 22001*a2^3*ng/108
     - 86*a2^2*a3*ng/3
     - 22*a2*a3^2*ng/3
     + 10*a1^2*a2*ng^2/81
     + 4*a1*a2^2*ng^2/9
     + 686*a2^3*ng^2/27
     + 16*a2^2*a3*ng^2/3
     + 8*a2*a3^2*ng^2/9
     + 5*a1*a2*yd/48
     + 181*a2^2*yd/16
     + 2*a2*a3*yd
     - 2*a2^2*ng*yd
     - 9*a2*yd^2/8
     + 5*a1*a2*yl/16
     + 181*a2^2*yl/48
     - 2*a2^2*ng*yl/3
     - a2*yd*yl/2
     - 5*a2*yl^2/24
     + 17*a1*a2*yu/48
     + 181*a2^2*yu/16
     + 2*a2*a3*yu
     - 2*a2^2*ng*yu
     - 3*a2*yd*yu/4
     - a2*yl*yu/2
     - 9*a2*yu^2/8
           )
   + 1/ep^3*(
     - 79507*a2^3/216
     + 1849*a2^3*ng/9
     - 344*a2^3*ng^2/9
     + 64*a2^3*ng^3/27
           )
       )
 + h^4*(
   + 1/ep^1*(
     - 61357*a1^3*a2/248832
     - 1205*a1^2*a2^2/27648
     + 555089*a1*a2^3/27648
     - 261826631*a2^4/248832
     + 377*a1^2*a2*lam/576
     + 115*a1*a2^2*lam/32
     + 2857*a2^3*lam/192
     - 109*a1*a2*lam^2/16
     - 363*a2^2*lam^2/16
     + 13*a2*lam^3
     - 208129*a1^3*a2*ng/93312
     - 55769*a1^2*a2^2*ng/10368
     - 49589*a1*a2^3*ng/10368
     + 9575323*a2^4*ng/10368
     - 18905*a1^2*a2*a3*ng/7776
     + 161*a1*a2^2*a3*ng/144
     - 6113*a2^3*a3*ng/864
     + 4*a1*a2*a3^2*ng/81
     + 887*a2^2*a3^2*ng/9
     + 10487*a2*a3^3*ng/108
     + 5*a1^2*a2*lam*ng/108
     + a2^3*lam*ng/12
     - 7085*a1^3*a2*ng^2/5832
     - 2659*a1^2*a2^2*ng^2/1944
     - 1391*a1*a2^3*ng^2/648
     - 28037*a2^4*ng^2/216
     - 2087*a1^2*a2*a3*ng^2/1458
     - 1391*a2^3*a3*ng^2/54
     - 2201*a1*a2*a3^2*ng^2/972
     - 961*a2^2*a3^2*ng^2/108
     - 707*a2*a3^3*ng^2/27
     - 1925*a1^3*a2*ng^3/6561
     - 443*a2^4*ng^3/243
     - 308*a2*a3^3*ng^3/243
     - 10607*a1^2*a2*yd/27648
     - 90029*a1*a2^2*yd/4608
     - 938377*a2^3*yd/9216
     + 5*a1*a2*a3*yd/12
     - 361*a2^2*a3*yd/12
     - 823*a2*a3^2*yd/24
     - 85*a1*a2*lam*yd/8
     - 279*a2^2*lam*yd/8
     + 747*a2*lam^2*yd/4
     + 17*a1*a2*lam*NC*yd/6
     + 17*a2^2*lam*NC*yd/2
     - 56*a2*lam^2*NC*yd
     + 17447*a1^2*a2*ng*yd/5184
     + 9119*a2^3*ng*yd/576
     + 43*a2*a3^2*ng*yd/6
     + 22465*a1*a2*yd^2/1536
     + 36741*a2^2*yd^2/512
     + 239*a2*a3*yd^2/16
     - 711*a2*lam*yd^2/8
     - 17*a1*a2*NC*yd^2/12
     - 17*a2^2*NC*yd^2/4
     + 28*a2*lam*NC*yd^2
     - 2143*a2*yd^3/128
     + 75739*a1^2*a2*yl/27648
     - 15341*a1*a2^2*yl/1536
     - 938377*a2^3*yl/27648
     - a1*a2*lam*yl/24
     - 25*a2^2*lam*yl/8
     + 25*a2*lam^2*yl/4
     + 14149*a1^2*a2*ng*yl/5184
     + 9119*a2^3*ng*yl/1728
     + 5471*a1*a2*yd*yl/1152
     + 8927*a2^2*yd*yl/384
     + 33*a2*a3*yd*yl/8
     - 91*a2*yd^2*yl/16
     + 10309*a1*a2*yl^2/4608
     + 54931*a2^2*yl^2/4608
     - 13*a2*lam*yl^2/8
     - 41*a2*yd*yl^2/8
     - 269*a2*yl^3/128
     + 40849*a1^2*a2*yu/27648
     - 102497*a1*a2^2*yu/4608
     - 938377*a2^3*yu/9216
     + 199*a1*a2*a3*yu/36
     - 361*a2^2*a3*yu/12
     - 823*a2*a3^2*yu/24
     - 77*a1*a2*lam*yu/8
     - 279*a2^2*lam*yu/8
     + 747*a2*lam^2*yu/4
     + 17*a1*a2*lam*NC*yu/6
     + 17*a2^2*lam*NC*yu/2
     - 56*a2*lam^2*NC*yu
     + 26515*a1^2*a2*ng*yu/5184
     + 9119*a2^3*ng*yu/576
     + 43*a2*a3^2*ng*yu/6
     + 33959*a1*a2*yd*yu/2304
     + 16735*a2^2*yd*yu/256
     + 739*a2*a3*yd*yu/24
     - 3265*a2*yd^2*yu/128
     + 5401*a1*a2*yl*yu/1152
     + 7007*a2^2*yl*yu/384
     + 33*a2*a3*yl*yu/8
     - 113*a2*yd*yl*yu/24
     - 41*a2*yl^2*yu/8
     + 22333*a1*a2*yu^2/1536
     + 36741*a2^2*yu^2/512
     + 239*a2*a3*yu^2/16
     - 711*a2*lam*yu^2/8
     - 17*a1*a2*NC*yu^2/12
     - 17*a2^2*NC*yu^2/4
     + 28*a2*lam*NC*yu^2
     - 3265*a2*yd*yu^2/128
     - 91*a2*yl*yu^2/16
     - 2143*a2*yu^3/128
     + 7*a1^3*a2*z3/144
     + 65*a1^2*a2^2*z3/144
     + 169*a1*a2^3*z3/144
     - 56045*a2^4*z3/144
     + 3155*a1^3*a2*ng*z3/1944
     + 257*a1^2*a2^2*ng*z3/216
     + 767*a1*a2^3*ng*z3/216
     + 4199*a2^4*ng*z3/72
     + 199*a1^2*a2*a3*ng*z3/81
     + 295*a2^3*a3*ng*z3/9
     - 22*a1*a2*a3^2*ng*z3/27
     - 110*a2^2*a3^2*ng*z3/3
     + 440*a2*a3^3*ng*z3/9
     + 925*a1^3*a2*ng^2*z3/729
     + 5*a1^2*a2^2*ng^2*z3/81
     + 61*a1*a2^3*ng^2*z3/27
     - 37*a2^4*ng^2*z3
     + 436*a1^2*a2*a3*ng^2*z3/243
     + 244*a2^3*a3*ng^2*z3/9
     + 206*a1*a2*a3^2*ng^2*z3/81
     - 50*a2^2*a3^2*ng^2*z3/9
     - 880*a2*a3^3*ng^2*z3/27
     - a1^2*a2*yd*z3/24
     - 5*a1*a2^2*yd*z3/12
     + 251*a2^3*yd*z3/24
     - 13*a1*a2*a3*yd*z3/2
     - 7*a2^2*a3*yd*z3/2
     + 13*a2*a3^2*yd*z3
     - 35*a1^2*a2*ng*yd*z3/54
     - a2^3*ng*yd*z3/6
     + 8*a2*a3^2*ng*yd*z3/3
     + 33*a1*a2*yd^2*z3/16
     - 63*a2^2*yd^2*z3/16
     - 9*a2*a3*yd^2*z3
     - 9*a2*yd^3*z3/8
     - 77*a1^2*a2*yl*z3/72
     - 2*a1*a2^2*yl*z3
     + 251*a2^3*yl*z3/72
     - 5*a1^2*a2*ng*yl*z3/54
     - a2^3*ng*yl*z3/18
     + 7*a1*a2*yd*yl*z3/12
     - a2^2*yd*yl*z3/4
     - 4*a2*a3*yd*yl*z3
     + 49*a1*a2*yl^2*z3/48
     - 59*a2^2*yl^2*z3/48
     - 3*a2*yl^3*z3/8
     - 23*a1^2*a2*yu*z3/24
     - 35*a1*a2^2*yu*z3/12
     + 251*a2^3*yu*z3/24
     - 47*a1*a2*a3*yu*z3/6
     - 7*a2^2*a3*yu*z3/2
     + 13*a2*a3^2*yu*z3
     - 5*a1^2*a2*ng*yu*z3/6
     - a2^3*ng*yu*z3/6
     + 8*a2*a3^2*ng*yu*z3/3
     + 10*a1*a2*yd*yu*z3/3
     + 57*a2^2*yd*yu*z3/8
     - 38*a2*a3*yd*yu*z3
     + 3*a2*yd^2*yu*z3/2
     - 3*a1*a2*yl*yu*z3
     + 5*a2^2*yl*yu*z3/4
     - 4*a2*a3*yl*yu*z3
     + a2*yd*yl*yu*z3
     + 51*a1*a2*yu^2*z3/16
     - 63*a2^2*yu^2*z3/16
     - 9*a2*a3*yu^2*z3
     + 3*a2*yd*yu^2*z3/2
     - 9*a2*yu^3*z3/8
           )
   + 1/ep^2*(973*a1^3*a2/20736
     - 22303*a1^2*a2^2/20736
     - 34429*a1*a2^3/768
     + 186901727*a2^4/62208
     - 43*a1^2*a2*lam/288
     - 425*a1*a2^2*lam/144
     - 285*a2^3*lam/32
     + 5*a1*a2*lam^2/4
     + 217*a2^2*lam^2/12
     - 6*a2*lam^3
     + 2407*a1^3*a2*ng/7776
     + 15067*a1^2*a2^2*ng/1944
     - 557*a1*a2^3*ng/144
     - 6158693*a2^4*ng/2592
     + 197*a1^2*a2*a3*ng/648
     + 124*a1*a2^2*a3*ng/81
     - 4267*a2^3*a3*ng/24
     + 11*a1*a2*a3^2*ng/108
     - 22787*a2^2*a3^2*ng/108
     - 2293*a2*a3^3*ng/18
     + 5*a1^2*a2*lam*ng/54
     + 4*a1*a2^2*lam*ng/9
     + 3*a2^3*lam*ng/2
     - 8*a2^2*lam^2*ng/3
     - 685*a1^3*a2*ng^2/1944
     + 13775*a1^2*a2^2*ng^2/5832
     + 323*a1*a2^3*ng^2/72
     + 295297*a2^4*ng^2/648
     + 89*a1^2*a2*a3*ng^2/486
     + 46*a1*a2^2*a3*ng^2/81
     + 323*a2^3*a3*ng^2/6
     + 95*a1*a2*a3^2*ng^2/324
     + 21575*a2^2*a3^2*ng^2/324
     + 278*a2*a3^3*ng^2/9
     - 550*a1^3*a2*ng^3/2187
     - 440*a1^2*a2^2*ng^3/729
     - 4150*a2^4*ng^3/243
     - 352*a2^2*a3^2*ng^3/81
     - 88*a2*a3^3*ng^3/81
     + 641*a1^2*a2*yd/4608
     + 196339*a1*a2^2*yd/6912
     + 86441*a2^3*yd/512
     + 475*a1*a2*a3*yd/144
     + 6949*a2^2*a3*yd/144
     + 109*a2*a3^2*yd/3
     - 3*a1*a2*lam*yd/4
     - 9*a2^2*lam*yd/4
     + 63*a2*lam^2*yd/8
     + a1*a2*lam*NC*yd/3
     + a2^2*lam*NC*yd
     - 4*a2*lam^2*NC*yd
     - 2725*a1^2*a2*ng*yd/2592
     - 140*a1*a2^2*ng*yd/27
     - 1225*a2^3*ng*yd/32
     - 83*a2^2*a3*ng*yd/9
     - 31*a2*a3^2*ng*yd/9
     - 157*a1*a2*yd^2/48
     - 341*a2^2*yd^2/6
     - 173*a2*a3*yd^2/8
     - 9*a2*lam*yd^2/4
     - a1*a2*NC*yd^2/6
     - a2^2*NC*yd^2/2
     + 2*a2*lam*NC*yd^2
     + 49*a2^2*ng*yd^2/6
     + 585*a2*yd^3/64
     + 2731*a1^2*a2*yl/4608
     + 35243*a1*a2^2*yl/2304
     + 86441*a2^3*yl/1536
     + a1*a2*lam*yl/12
     + a2^2*lam*yl/4
     - 11*a2*lam^2*yl/8
     - 845*a1^2*a2*ng*yl/864
     - 22*a1*a2^2*ng*yl/9
     - 1225*a2^3*ng*yl/96
     - a2^2*a3*ng*yl
     - 887*a1*a2*yd*yl/288
     - 2251*a2^2*yd*yl/96
     - 13*a2*a3*yd*yl/3
     + 10*a2^2*ng*yd*yl/3
     + 151*a2*yd^2*yl/32
     - 233*a1*a2*yl^2/96
     - 3349*a2^2*yl^2/288
     + 5*a2*lam*yl^2/4
     + 29*a2^2*ng*yl^2/18
     + 91*a2*yd*yl^2/32
     + 181*a2*yl^3/192
     + 2041*a1^2*a2*yu/4608
     + 228967*a1*a2^2*yu/6912
     + 86441*a2^3*yu/512
     + 655*a1*a2*a3*yu/144
     + 6949*a2^2*a3*yu/144
     + 109*a2*a3^2*yu/3
     - 3*a1*a2*lam*yu/4
     - 9*a2^2*lam*yu/4
     + 63*a2*lam^2*yu/8
     + a1*a2*lam*NC*yu/3
     + a2^2*lam*NC*yu
     - 4*a2*lam^2*NC*yu
     - 4141*a1^2*a2*ng*yu/2592
     - 155*a1*a2^2*ng*yu/27
     - 1225*a2^3*ng*yu/32
     - 83*a2^2*a3*ng*yu/9
     - 31*a2*a3^2*ng*yu/9
     - 49*a1*a2*yd*yu/12
     - 329*a2^2*yd*yu/4
     - 91*a2*a3*yd*yu/4
     + 13*a2^2*ng*yd*yu
     + 651*a2*yd^2*yu/64
     - 1037*a1*a2*yl*yu/288
     - 2251*a2^2*yl*yu/96
     - 13*a2*a3*yl*yu/3
     + 10*a2^2*ng*yl*yu/3
     + 75*a2*yd*yl*yu/16
     + 91*a2*yl^2*yu/32
     - 271*a1*a2*yu^2/48
     - 341*a2^2*yu^2/6
     - 173*a2*a3*yu^2/8
     - 9*a2*lam*yu^2/4
     - a1*a2*NC*yu^2/6
     - a2^2*NC*yu^2/2
     + 2*a2*lam*NC*yu^2
     + 49*a2^2*ng*yu^2/6
     + 651*a2*yd*yu^2/64
     + 151*a2*yl*yu^2/32
     + 585*a2*yu^3/64
           )
   + 1/ep^3*(a1^3*a2/864
     - 43*a1^2*a2^2/216
     + 1849*a1*a2^3/48
     - 11014493*a2^4/2592
     + 41*a1^3*a2*ng/1296
     - 11*a1^2*a2^2*ng/4
     + 817*a1*a2^3*ng/72
     + 1377677*a2^4*ng/432
     + 1849*a2^3*a3*ng/6
     + 946*a2^2*a3^2*ng/9
     + 121*a2*a3^3*ng/3
     + 55*a1^3*a2*ng^2/243
     - 304*a1^2*a2^2*ng^2/243
     - 74*a1*a2^3*ng^2/9
     - 20125*a2^4*ng^2/27
     - 344*a2^3*a3*ng^2/3
     - 872*a2^2*a3^2*ng^2/27
     - 88*a2*a3^3*ng^2/9
     + 100*a1^3*a2*ng^3/729
     + 80*a1^2*a2^2*ng^3/243
     + 8*a1*a2^3*ng^3/9
     + 4508*a2^4*ng^3/81
     + 32*a2^3*a3*ng^3/3
     + 64*a2^2*a3^2*ng^3/27
     + 16*a2*a3^3*ng^3/27
     - 5*a1^2*a2*yd/768
     - 1855*a1*a2^2*yd/1152
     - 31987*a2^3*yd/256
     - 5*a1*a2*a3*yd/12
     - 371*a2^2*a3*yd/12
     - 19*a2*a3^2*yd/2
     + 25*a1^2*a2*ng*yd/432
     + 5*a1*a2^2*ng*yd/18
     + 715*a2^3*ng*yd/16
     + 16*a2^2*a3*ng*yd/3
     + 2*a2*a3^2*ng*yd/3
     - 4*a2^3*ng^2*yd
     + 45*a1*a2*yd^2/128
     + 2307*a2^2*yd^2/128
     + 27*a2*a3*yd^2/4
     - 3*a2^2*ng*yd^2
     - 81*a2*yd^3/32
     - 215*a1^2*a2*yl/768
     - 1855*a1*a2^2*yl/384
     - 31987*a2^3*yl/768
     + 25*a1^2*a2*ng*yl/144
     + 5*a1*a2^2*ng*yl/6
     + 715*a2^3*ng*yl/48
     - 4*a2^3*ng^2*yl/3
     + 25*a1*a2*yd*yl/32
     + 769*a2^2*yd*yl/96
     + 3*a2*a3*yd*yl/2
     - 4*a2^2*ng*yd*yl/3
     - 3*a2*yd^2*yl/2
     + 75*a1*a2*yl^2/128
     + 3845*a2^2*yl^2/1152
     - 5*a2^2*ng*yl^2/9
     - 3*a2*yd*yl^2/4
     - 25*a2*yl^3/96
     - 85*a1^2*a2*yu/768
     - 6307*a1*a2^2*yu/1152
     - 31987*a2^3*yu/256
     - 17*a1*a2*a3*yu/12
     - 371*a2^2*a3*yu/12
     - 19*a2*a3^2*yu/2
     + 85*a1^2*a2*ng*yu/432
     + 17*a1*a2^2*ng*yu/18
     + 715*a2^3*ng*yu/16
     + 16*a2^2*a3*ng*yu/3
     + 2*a2*a3^2*ng*yu/3
     - 4*a2^3*ng^2*yu
     + 33*a1*a2*yd*yu/64
     + 769*a2^2*yd*yu/64
     + 9*a2*a3*yd*yu/2
     - 2*a2^2*ng*yd*yu
     - 63*a2*yd^2*yu/32
     + 31*a1*a2*yl*yu/32
     + 769*a2^2*yl*yu/96
     + 3*a2*a3*yl*yu/2
     - 4*a2^2*ng*yl*yu/3
     - 3*a2*yd*yl*yu/2
     - 3*a2*yl^2*yu/4
     + 153*a1*a2*yu^2/128
     + 2307*a2^2*yu^2/128
     + 27*a2*a3*yu^2/4
     - 3*a2^2*ng*yu^2
     - 63*a2*yd*yu^2/32
     - 3*a2*yl*yu^2/2
     - 81*a2*yu^3/32
           )
   + 1/ep^4*(3418801*a2^4/1296
     - 159014*a2^4*ng/81
     + 14792*a2^4*ng^2/27
     - 5504*a2^4*ng^3/81
     + 256*a2^4*ng^4/81
           )
       )
 );

za1 = (
 1
 + h*(
   + 1/ep^1*(a1/6
     + 20*a1*ng/9
           )
       )
 + h^2*(
   + 1/ep^1*(a1^2/4
     + 3*a1*a2/4
     + 95*a1^2*ng/54
     + a1*a2*ng/2
     + 22*a1*a3*ng/9
     - 5*a1*yd/12
     - 5*a1*yl/4
     - 17*a1*yu/12
           )
   + 1/ep^2*(a1^2/36
     + 20*a1^2*ng/27
     + 400*a1^2*ng^2/81
           )
       )
 + h^3*(
   + 1/ep^1*(163*a1^3/1728
     + 29*a1^2*a2/32
     + 3401*a1*a2^2/576
     + a1^2*lam/2
     + a1*a2*lam/2
     - a1*lam^2
     - 290*a1^3*ng/243
     - 7*a1^2*a2*ng/108
     + 83*a1*a2^2*ng/54
     - 137*a1^2*a3*ng/243
     - a1*a2*a3*ng/9
     + 1375*a1*a3^2*ng/81
     - 5225*a1^3*ng^2/2187
     - 11*a1*a2^2*ng^2/27
     - 484*a1*a3^2*ng^2/243
     - 1267*a1^2*yd/864
     - 437*a1*a2*yd/96
     - 17*a1*a3*yd/9
     + 95*a1*yd^2/48
     - 281*a1^2*yl/96
     - 181*a1*a2*yl/32
     + 157*a1*yd*yl/36
     + 51*a1*yl^2/16
     - 2827*a1^2*yu/864
     - 785*a1*a2*yu/96
     - 29*a1*a3*yu/9
     + 41*a1*yd*yu/8
     + 199*a1*yl*yu/36
     + 105*a1*yu^2/16
           )
   + 1/ep^2*(7*a1^3/72
     + a1^2*a2/4
     - 43*a1*a2^2/24
     + 1925*a1^3*ng/972
     + 7*a1^2*a2*ng/2
     - 31*a1*a2^2*ng/36
     + 22*a1^2*a3*ng/27
     - 242*a1*a3^2*ng/27
     + 6650*a1^3*ng^2/729
     + 20*a1^2*a2*ng^2/9
     + 2*a1*a2^2*ng^2/9
     + 880*a1^2*a3*ng^2/81
     + 88*a1*a3^2*ng^2/81
     - 35*a1^2*yd/432
     + 5*a1*a2*yd/16
     + 10*a1*a3*yd/9
     - 50*a1^2*ng*yd/27
     - 5*a1*yd^2/8
     + 55*a1^2*yl/48
     + 15*a1*a2*yl/16
     - 50*a1^2*ng*yl/9
     - 25*a1*yd*yl/18
     - 25*a1*yl^2/24
     + 85*a1^2*yu/432
     + 17*a1*a2*yu/16
     + 34*a1*a3*yu/9
     - 170*a1^2*ng*yu/27
     - 11*a1*yd*yu/12
     - 31*a1*yl*yu/18
     - 17*a1*yu^2/8
           )
   + 1/ep^3*(a1^3/216
     + 5*a1^3*ng/27
     + 200*a1^3*ng^2/81
     + 8000*a1^3*ng^3/729
           )
       )
 + h^4*(
   + 1/ep^1*(
     - 64381*a1^4/248832
     - 7123*a1^3*a2/9216
     + 46315*a1^2*a2^2/9216
     + 5054111*a1*a2^3/82944
     + 323*a1^3*lam/192
     + 213*a1^2*a2*lam/32
     + 841*a1*a2^2*lam/192
     - 141*a1^2*lam^2/16
     - 327*a1*a2*lam^2/16
     + 13*a1*lam^3
     - 1026515*a1^4*ng/93312
     - 176093*a1^3*a2*ng/31104
     - 77605*a1^2*a2^2*ng/31104
     - 201985*a1*a2^3*ng/31104
     - 584713*a1^3*a3*ng/69984
     - 23*a1^2*a2*a3*ng/144
     - 13987*a1*a2^2*a3*ng/2592
     + 548*a1^2*a3^2*ng/729
     + 4*a1*a2*a3^2*ng/27
     + 115357*a1*a3^3*ng/972
     + 5*a1^3*lam*ng/36
     + a1*a2^2*lam*ng/12
     + 927475*a1^4*ng^2/157464
     - 18335*a1^3*a2*ng^2/5832
     + 2021*a1^2*a2^2*ng^2/1944
     - 8027*a1*a2^3*ng^2/1944
     - 190285*a1^3*a3*ng^2/13122
     - 583*a1*a2^2*a3*ng^2/162
     + 81197*a1^2*a3^2*ng^2/8748
     - 2201*a1*a2*a3^2*ng^2/324
     - 7777*a1*a3^3*ng^2/243
     + 55*a1*a3^3*NA*ng^2/243
     - 182875*a1^4*ng^3/59049
     - 77*a1*a2^3*ng^3/243
     - 3388*a1*a3^3*ng^3/2187
     - 74651*a1^3*yd/248832
     - 4145*a1^2*a2*yd/512
     - 128359*a1*a2^2*yd/3072
     - 395*a1^2*a3*yd/108
     - 23*a1*a2*a3*yd/4
     - 4211*a1*a3^2*yd/216
     - 59*a1^2*lam*yd/8
     - 51*a1*a2*lam*yd/8
     + 63*a1*lam^2*yd/4
     + 246955*a1^3*ng*yd/46656
     + 1001*a1*a2^2*ng*yd/192
     + 949*a1*a3^2*ng*yd/162
     + 47975*a1^2*yd^2/4608
     + 14977*a1*a2*yd^2/512
     + 497*a1*a3*yd^2/48
     - 19*a1*lam*yd^2/8
     - 1595*a1*yd^3/128
     + 51127*a1^3*yl/27648
     + 2901*a1^2*a2*yl/512
     - 560095*a1*a2^2*yl/9216
     - 73*a1^2*lam*yl/8
     - a1*a2*lam*yl/8
     + 61*a1*lam^2*yl/4
     + 64465*a1^3*ng*yl/5184
     + 5297*a1*a2^2*ng*yl/576
     + 11837*a1^2*yd*yl/3456
     + 2869*a1*a2*yd*yl/128
     + 3613*a1*a3*yd*yl/72
     - 20*a1*yd^2*yl
     + 89161*a1^2*yl^2/4608
     + 31141*a1*a2*yl^2/1536
     - 73*a1*lam*yl^2/8
     - 249*a1*yd*yl^2/16
     - 4123*a1*yl^3/384
     + 250657*a1^3*yu/248832
     - 42841*a1^2*a2*yu/4608
     - 784625*a1*a2^2*yu/9216
     - 503*a1^2*a3*yu/108
     + 367*a1*a2*a3*yu/12
     - 13799*a1*a3^2*yu/216
     - 107*a1^2*lam*yu/8
     - 27*a1*a2*lam*yu/8
     + 99*a1*lam^2*yu/4
     + 545515*a1^3*ng*yu/46656
     + 7183*a1*a2^2*ng*yu/576
     + 2017*a1*a3^2*ng*yu/162
     + 306401*a1^2*yd*yu/20736
     + 30655*a1*a2*yd*yu/768
     + 6901*a1*a3*yd*yu/216
     - 32269*a1*yd^2*yu/1152
     + 70529*a1^2*yl*yu/3456
     + 9713*a1*a2*yl*yu/384
     + 3061*a1*a3*yl*yu/72
     - 5933*a1*yd*yl*yu/864
     - 633*a1*yl^2*yu/32
     + 145295*a1^2*yu^2/4608
     + 23821*a1*a2*yu^2/512
     + 1429*a1*a3*yu^2/48
     - 79*a1*lam*yu^2/8
     - 29281*a1*yd*yu^2/1152
     - 2371*a1*yl*yu^2/96
     - 4551*a1*yu^3/128
     + 19*a1^4*z3/144
     + 7*a1^3*a2*z3/48
     + 131*a1^2*a2^2*z3/48
     - 101*a1*a2^3*z3/16
     + 60805*a1^4*ng*z3/17496
     + 833*a1^3*a2*ng*z3/648
     + 235*a1^2*a2^2*ng*z3/648
     - 83*a1*a2^3*ng*z3/72
     + 1919*a1^3*a3*ng*z3/729
     + 119*a1*a2^2*a3*ng*z3/27
     - 3014*a1^2*a3^2*ng*z3/243
     - 22*a1*a2*a3^2*ng*z3/9
     + 4840*a1*a3^3*ng*z3/81
     - 110125*a1^4*ng^2*z3/6561
     + 925*a1^3*a2*ng^2*z3/243
     - 175*a1^2*a2^2*ng^2*z3/81
     - 55*a1*a2^3*ng^2*z3/9
     + 43100*a1^3*a3*ng^2*z3/2187
     + 116*a1*a2^2*a3*ng^2*z3/27
     - 14150*a1^2*a3^2*ng^2*z3/729
     + 206*a1*a2*a3^2*ng^2*z3/27
     - 9680*a1*a3^3*ng^2*z3/243
     - 40*a1*a3^3*NA*ng^2*z3/81
     + 11*a1^3*yd*z3/216
     - 5*a1^2*a2*yd*z3/24
     + 23*a1*a2^2*yd*z3/3
     - 5*a1^2*a3*yd*z3/2
     - 23*a1*a2*a3*yd*z3/2
     - 29*a1*a3^2*yd*z3/3
     - 65*a1^3*ng*yd*z3/162
     - 5*a1*a2^2*ng*yd*z3/6
     + 8*a1*a3^2*ng*yd*z3/3
     + 5*a1^2*yd^2*z3/16
     + 33*a1*a2*yd^2*z3/16
     - a1*a3*yd^2*z3
     - 5*a1*yd^3*z3/8
     + 529*a1^3*yl*z3/72
     - 135*a1^2*a2*yl*z3/8
     + 163*a1*a2^2*yl*z3/12
     + 115*a1^3*ng*yl*z3/54
     - 7*a1*a2^2*ng*yl*z3/6
     + 25*a1^2*yd*yl*z3/36
     + 47*a1*a2*yd*yl*z3/4
     - 28*a1*a3*yd*yl*z3
     - 155*a1^2*yl^2*z3/48
     + 55*a1*a2*yl^2*z3/16
     - 15*a1*yl^3*z3/8
     + 239*a1^3*yu*z3/216
     - 187*a1^2*a2*yu*z3/24
     + 58*a1*a2^2*yu*z3/3
     + 17*a1^2*a3*yu*z3/6
     - 79*a1*a2*a3*yu*z3/2
     + 175*a1*a3^2*yu*z3/3
     + 265*a1^3*ng*yu*z3/162
     - 13*a1*a2^2*ng*yu*z3/6
     + 8*a1*a3^2*ng*yu*z3/3
     - 125*a1^2*yd*yu*z3/108
     + 127*a1*a2*yd*yu*z3/8
     - 302*a1*a3*yd*yu*z3/9
     + 7*a1*yd^2*yu*z3/6
     - 685*a1^2*yl*yu*z3/18
     + 19*a1*a2*yl*yu*z3/4
     - 28*a1*a3*yl*yu*z3
     + 7*a1*yd*yl*yu*z3/9
     - 119*a1^2*yu^2*z3/48
     + 213*a1*a2*yu^2*z3/16
     - 25*a1*a3*yu^2*z3
     + 7*a1*yd*yu^2*z3/6
     - 17*a1*yu^3*z3/8
           )
   + 1/ep^2*(3245*a1^4/20736
     + 225*a1^3*a2/256
     + 7727*a1^2*a2^2/6912
     - 201701*a1*a2^3/6912
     - 3*a1^3*lam/32
     - 37*a1^2*a2*lam/48
     - 167*a1*a2^2*lam/96
     + 23*a1^2*lam^2/12
     + 15*a1*a2*lam^2/4
     - 6*a1*lam^3
     + 31405*a1^4*ng/23328
     + 1169*a1^3*a2*ng/144
     + 18175*a1^2*a2^2*ng/648
     - 10121*a1*a2^3*ng/2592
     + 853*a1^3*a3*ng/648
     + 98*a1^2*a2*a3*ng/27
     + 205*a1*a2^2*a3*ng/216
     + 7007*a1^2*a3^2*ng/972
     + 11*a1*a2*a3^2*ng/36
     - 25223*a1*a3^3*ng/162
     + 5*a1^3*lam*ng/2
     + 20*a1^2*a2*lam*ng/9
     + a1*a2^2*lam*ng/6
     - 40*a1^2*lam^2*ng/9
     - 156575*a1^4*ng^2/52488
     + 15*a1^3*a2*ng^2/8
     + 13541*a1^2*a2^2*ng^2/1944
     + 2933*a1*a2^3*ng^2/648
     + 1285*a1^3*a3*ng^2/162
     + 158*a1^2*a2*a3*ng^2/81
     + 25*a1*a2^2*a3*ng^2/54
     + 236029*a1^2*a3^2*ng^2/2916
     + 95*a1*a2*a3^2*ng^2/108
     + 3058*a1*a3^3*ng^2/81
     - 261250*a1^4*ng^3/19683
     - 440*a1^2*a2^2*ng^3/243
     - 22*a1*a2^3*ng^3/81
     - 19360*a1^2*a3^2*ng^3/2187
     - 968*a1*a3^3*ng^3/729
     - 25531*a1^3*yd/41472
     - 1403*a1^2*a2*yd/2304
     + 52285*a1*a2^2*yd/4608
     + 925*a1^2*a3*yd/432
     + 443*a1*a2*a3*yd/48
     + 23*a1*a3^2*yd
     + 3*a1^2*lam*yd/4
     + 3*a1*a2*lam*yd/4
     - 29*a1*lam^2*yd/8
     - 71215*a1^3*ng*yd/7776
     - 1115*a1^2*a2*ng*yd/54
     - 521*a1*a2^2*ng*yd/288
     - 845*a1^2*a3*ng*yd/81
     - 25*a1*a3^2*ng*yd/9
     - 305*a1^2*yd^2/144
     - 147*a1*a2*yd^2/16
     - 331*a1*a3*yd^2/24
     + 11*a1*lam*yd^2/4
     + 475*a1^2*ng*yd^2/54
     + 365*a1*yd^3/64
     + 989*a1^3*yl/1536
     + 1909*a1^2*a2*yl/768
     + 24509*a1*a2^2*yl/1536
     + a1^2*lam*yl/4
     + a1*a2*lam*yl/4
     - 23*a1*lam^2*yl/8
     - 19045*a1^3*ng*yl/864
     - 475*a1^2*a2*ng*yl/18
     - 217*a1*a2^2*ng*yl/96
     - 55*a1^2*a3*ng*yl/9
     - 505*a1^2*yd*yl/96
     - 1175*a1*a2*yd*yl/96
     - 139*a1*a3*yd*yl/9
     + 1570*a1^2*ng*yd*yl/81
     + 1105*a1*yd^2*yl/96
     - 845*a1^2*yl^2/96
     - 335*a1*a2*yl^2/32
     + 17*a1*lam*yl^2/4
     + 85*a1^2*ng*yl^2/6
     + 3151*a1*yd*yl^2/288
     + 315*a1*yl^3/64
     - 41383*a1^3*yu/41472
     + 349*a1^2*a2*yu/2304
     + 101689*a1*a2^2*yu/4608
     + 2533*a1^2*a3*yu/432
     + 719*a1*a2*a3*yu/48
     + 63*a1*a3^2*yu
     + 3*a1^2*lam*yu/4
     + 3*a1*a2*lam*yu/4
     - 41*a1*lam^2*yu/8
     - 180595*a1^3*ng*yu/7776
     - 2039*a1^2*a2*ng*yu/54
     - 941*a1*a2^2*ng*yu/288
     - 1721*a1^2*a3*ng*yu/81
     - 49*a1*a3^2*ng*yu/9
     - 107*a1^2*yd*yu/72
     - 107*a1*a2*yd*yu/8
     - 97*a1*a3*yd*yu/4
     + 205*a1^2*ng*yd*yu/9
     + 611*a1*yd^2*yu/64
     - 2011*a1^2*yl*yu/288
     - 1433*a1*a2*yl*yu/96
     - 163*a1*a3*yl*yu/9
     + 1990*a1^2*ng*yl*yu/81
     + 607*a1*yd*yl*yu/48
     + 3607*a1*yl^2*yu/288
     - 1067*a1^2*yu^2/144
     - 351*a1*a2*yu^2/16
     - 341*a1*a3*yu^2/8
     + 23*a1*lam*yu^2/4
     + 175*a1^2*ng*yu^2/6
     + 871*a1*yd*yu^2/64
     + 1589*a1*yl*yu^2/96
     + 1217*a1*yu^3/64
           )
   + 1/ep^3*(23*a1^4/864
     + a1^3*a2/16
     - 43*a1^2*a2^2/72
     + 1849*a1*a2^3/288
     + 10465*a1^4*ng/11664
     + 41*a1^3*a2*ng/24
     - 33*a1^2*a2^2*ng/4
     + 817*a1*a2^3*ng/432
     + 11*a1^3*a3*ng/54
     - 242*a1^2*a3^2*ng/81
     + 1331*a1*a3^3*ng/27
     + 21275*a1^4*ng^2/2187
     + 110*a1^3*a2*ng^2/9
     - 304*a1^2*a2^2*ng^2/81
     - 37*a1*a2^3*ng^2/27
     + 440*a1^3*a3*ng^2/81
     - 9592*a1^2*a3^2*ng^2/243
     - 968*a1*a3^3*ng^2/81
     + 218500*a1^4*ng^3/6561
     + 200*a1^3*a2*ng^3/27
     + 80*a1^2*a2^2*ng^3/81
     + 4*a1*a2^3*ng^3/27
     + 8800*a1^3*a3*ng^3/243
     + 3520*a1^2*a3^2*ng^3/729
     + 176*a1*a3^3*ng^3/243
     - 395*a1^3*yd/20736
     + 5*a1^2*a2*yd/128
     - 565*a1*a2^2*yd/768
     + 5*a1^2*a3*yd/36
     - 5*a1*a2*a3*yd/4
     - 95*a1*a3^2*yd/18
     - 275*a1^3*ng*yd/432
     + 25*a1^2*a2*ng*yd/18
     + 5*a1*a2^2*ng*yd/48
     + 400*a1^2*a3*ng*yd/81
     + 10*a1*a3^2*ng*yd/27
     - 500*a1^3*ng^2*yd/81
     - 5*a1^2*yd^2/384
     + 135*a1*a2*yd^2/128
     + 15*a1*a3*yd^2/4
     - 25*a1^2*ng*yd^2/9
     - 45*a1*yd^3/32
     - 755*a1^3*yl/768
     - 185*a1^2*a2*yl/128
     - 565*a1*a2^2*yl/256
     + 725*a1^3*ng*yl/144
     + 25*a1^2*a2*ng*yl/6
     + 5*a1*a2^2*ng*yl/16
     - 500*a1^3*ng^2*yl/27
     + 625*a1^2*yd*yl/288
     + 75*a1*a2*yd*yl/32
     + 55*a1*a3*yd*yl/18
     - 500*a1^2*ng*yd*yl/81
     - 35*a1*yd^2*yl/12
     + 2975*a1^2*yl^2/1152
     + 225*a1*a2*yl^2/128
     - 125*a1^2*ng*yl^2/27
     - 25*a1*yd*yl^2/9
     - 125*a1*yl^3/96
     - 2159*a1^3*yu/20736
     - 51*a1^2*a2*yu/128
     - 1921*a1*a2^2*yu/768
     - 17*a1^2*a3*yu/12
     - 17*a1*a2*a3*yu/4
     - 323*a1*a3^2*yu/18
     + 85*a1^3*ng*yu/432
     + 85*a1^2*a2*ng*yu/18
     + 17*a1*a2^2*ng*yu/48
     + 1360*a1^2*a3*ng*yu/81
     + 34*a1*a3^2*ng*yu/27
     - 1700*a1^3*ng^2*yu/81
     + 223*a1^2*yd*yu/576
     + 99*a1*a2*yd*yu/64
     + 11*a1*a3*yd*yu/2
     - 110*a1^2*ng*yd*yu/27
     - 59*a1*yd^2*yu/32
     + 287*a1^2*yl*yu/96
     + 93*a1*a2*yl*yu/32
     + 79*a1*a3*yl*yu/18
     - 620*a1^2*ng*yl*yu/81
     - 95*a1*yd*yl*yu/24
     - 221*a1*yl^2*yu/72
     + 595*a1^2*yu^2/384
     + 459*a1*a2*yu^2/128
     + 51*a1*a3*yu^2/4
     - 85*a1^2*ng*yu^2/9
     - 95*a1*yd*yu^2/32
     - 103*a1*yl*yu^2/24
     - 153*a1*yu^3/32
           )
   + 1/ep^4*(a1^4/1296
     + 10*a1^4*ng/243
     + 200*a1^4*ng^2/243
     + 16000*a1^4*ng^3/2187
     + 160000*a1^4*ng^4/6561
           )
       )
 );

zG  = (
 1
 + h*(
   + 1/ep^1*(13*a3/2
     - 3*a3*xiG/2
     - 4*a3*ng/3
           )
       )
 + h^2*(
   + 1/ep^1*(531*a3^2/16
     - 99*a3^2*xiG/16
     - 9*a3^2*xiG^2/8
     - 11*a1*a3*ng/36
     - 3*a2*a3*ng/4
     - 61*a3^2*ng/6
     + a3*yd
     + a3*yu
           )
   + 1/ep^2*(
     - 117*a3^2/8
     - 51*a3^2*xiG/8
     + 9*a3^2*xiG^2/4
     + 3*a3^2*ng
     + 2*a3^2*xiG*ng
           )
       )
 + h^3*(
   + 1/ep^1*(9965*a3^3/32
     - 1503*a3^3*xiG/32
     - 297*a3^3*xiG^2/32
     - 63*a3^3*xiG^3/32
     + 65*a1^2*a3*ng/648
     + a1*a2*a3*ng/72
     - 241*a2^2*a3*ng/72
     + 3223*a1*a3^2*ng/1296
     + 293*a2*a3^2*ng/48
     - 8155*a3^3*ng/54
     + 6*a3^3*xiG*ng
     + 605*a1^2*a3*ng^2/1458
     + 11*a2^2*a3*ng^2/18
     + 860*a3^3*ng^2/81
     + 89*a1*a3*yd/72
     + 31*a2*a3*yd/8
     + 91*a3^2*yd/12
     - 5*a3*yd^2
     - 7*a3*yd*yl/6
     + 101*a1*a3*yu/72
     + 31*a2*a3*yu/8
     + 91*a3^2*yu/12
     - 6*a3*yd*yu
     - 7*a3*yl*yu/6
     - 5*a3*yu^2
     - 81*a3^3*z3/16
     - 27*a3^3*xiG*z3/4
     - 27*a3^3*xiG^2*z3/16
     - 11*a1*a3^2*ng*z3/3
     - 9*a2*a3^2*ng*z3
     + 22*a3^3*ng*z3
           )
   + 1/ep^2*(
     - 7957*a3^3/32
     - 1287*a3^3*xiG/32
     + 117*a3^3*xiG^2/8
     + 63*a3^3*xiG^3/16
     - 11*a1^2*a3*ng/648
     + 43*a2^2*a3*ng/24
     + 11*a1*a3^2*ng/24
     + 9*a2*a3^2*ng/8
     + 1691*a3^3*ng/18
     + 11*a1*a3^2*xiG*ng/24
     + 9*a2*a3^2*xiG*ng/8
     + 73*a3^3*xiG*ng/4
     + 3*a3^3*xiG^2*ng/2
     - 55*a1^2*a3*ng^2/243
     - a2^2*a3*ng^2/3
     - 182*a3^3*ng^2/27
     - 5*a1*a3*yd/36
     - 3*a2*a3*yd/4
     - 25*a3^2*yd/6
     - 3*a3^2*xiG*yd/2
     + 3*a3*yd^2/2
     + a3*yd*yl/3
     - 17*a1*a3*yu/36
     - 3*a2*a3*yu/4
     - 25*a3^2*yu/6
     - 3*a3^2*xiG*yu/2
     + a3*yd*yu
     + a3*yl*yu/3
     + 3*a3*yu^2/2
           )
   + 1/ep^3*(1209*a3^3/16
     + 423*a3^3*xiG/16
     + 9*a3^3*xiG^2/2
     - 27*a3^3*xiG^3/8
     - 22*a3^3*ng
     - 15*a3^3*xiG*ng/2
     - 3*a3^3*xiG^2*ng
     + 4*a3^3*ng^2/3
           )
       )
 + h^4*(
   + 1/ep^1*(10596127*a3^4/3072
     - 2174765*a3^4*xiG/3072
     - 100575*a3^4*xiG^2/1024
     - 25299*a3^4*xiG^3/1024
     - 1215*a3^4*xiG^4/256
     + 27491*a1^3*a3*ng/62208
     + 13559*a1^2*a2*a3*ng/20736
     + 9613*a1*a2^2*a3*ng/20736
     - 283073*a2^3*a3*ng/20736
     - 737543*a1^2*a3^2*ng/186624
     - 455*a1*a2*a3^2*ng/384
     + 425131*a2^2*a3^2*ng/6912
     - 1263911*a1*a3^3*ng/31104
     - 114901*a2*a3^3*ng/1152
     - 23350603*a3^4*ng/10368
     + 9493*a1*a3^3*xiG*ng/768
     + 7767*a2*a3^3*xiG*ng/256
     + 10879*a3^4*xiG*ng/72
     + 1161*a3^4*xiG^2*ng/128
     + 195455*a1^3*a3*ng^2/104976
     + 2087*a1^2*a2*a3*ng^2/3888
     + 583*a1*a2^2*a3*ng^2/1296
     + 7733*a2^3*a3*ng^2/1296
     - 104929*a1^2*a3^2*ng^2/17496
     - 1735*a2^2*a3^2*ng^2/216
     + 133595*a1*a3^3*ng^2/11664
     + 12865*a2*a3^3*ng^2/432
     + 43033*a3^4*ng^2/162
     + 1229*a3^4*xiG*ng^2/216
     + 21175*a1^3*a3*ng^3/39366
     + 77*a2^3*a3*ng^3/162
     + 4427*a3^4*ng^3/729
     + 1657*a1^2*a3*yd/20736
     + 775*a1*a2*a3*yd/384
     + 31007*a2^2*a3*yd/768
     - 985*a1*a3^2*yd/576
     - 583*a2*a3^2*yd/64
     + 67117*a3^3*yd/288
     - 1149*a3^3*xiG*yd/64
     - 9*a3*lam^2*yd
     - 26563*a1^2*a3*ng*yd/7776
     - 755*a2^2*a3*ng*yd/96
     - 4159*a3^3*ng*yd/108
     - 2869*a1*a3*yd^2/384
     - 3201*a2*a3*yd^2/128
     - 3817*a3^2*yd^2/64
     + 15*a3*lam*yd^2/2
     + 423*a3*yd^3/16
     - 253*a1^2*a3*ng*yl/288
     - 21*a2^2*a3*ng*yl/32
     - 4201*a1*a3*yd*yl/576
     - 295*a2*a3*yd*yl/64
     + 2*a3^2*yd*yl/3
     + 181*a3*yd^2*yl/32
     + 135*a3*yd*yl^2/32
     - 26327*a1^2*a3*yu/20736
     - 77*a1*a2*a3*yu/384
     + 31007*a2^2*a3*yu/768
     - 3277*a1*a3^2*yu/576
     - 583*a2*a3^2*yu/64
     + 67117*a3^3*yu/288
     - 1149*a3^3*xiG*yu/64
     - 9*a3*lam^2*yu
     - 41995*a1^2*a3*ng*yu/7776
     - 755*a2^2*a3*ng*yu/96
     - 4159*a3^3*ng*yu/108
     - 19033*a1*a3*yd*yu/1728
     - 1895*a2*a3*yd*yu/64
     - 16067*a3^2*yd*yu/288
     + 1171*a3*yd^2*yu/48
     - 3649*a1*a3*yl*yu/576
     - 295*a2*a3*yl*yu/64
     + 2*a3^2*yl*yu/3
     + 515*a3*yd*yl*yu/144
     + 135*a3*yl^2*yu/32
     - 3641*a1*a3*yu^2/384
     - 3201*a2*a3*yu^2/128
     - 3817*a3^2*yu^2/64
     + 15*a3*lam*yu^2/2
     + 1171*a3*yd*yu^2/48
     + 181*a3*yl*yu^2/32
     + 423*a3*yu^3/16
     - 1012023*a3^4*z3/1024
     - 247725*a3^4*xiG*z3/512
     - 18117*a3^4*xiG^2*z3/256
     - 2619*a3^4*xiG^3*z3/512
     + 459*a3^4*xiG^4*z3/1024
     - 1165*a1^3*a3*ng*z3/11664
     - 101*a1^2*a2*a3*ng*z3/432
     + 5*a1*a2^2*a3*ng*z3/432
     - 385*a2^3*a3*ng*z3/48
     - 36623*a1^2*a3^2*ng*z3/7776
     - 37*a1*a2*a3^2*ng*z3/16
     - 33797*a2^2*a3^2*ng*z3/288
     - 33055*a1*a3^3*ng*z3/648
     - 3005*a2*a3^3*ng*z3/24
     + 387649*a3^4*ng*z3/432
     - 77*a1*a3^3*xiG*ng*z3/8
     - 189*a2*a3^3*xiG*ng*z3/8
     + 78*a3^4*xiG*ng*z3
     + 9*a3^4*xiG^2*ng*z3/4
     - 10775*a1^3*a3*ng^2*z3/4374
     - 109*a1^2*a2*a3*ng^2*z3/162
     - 29*a1*a2^2*a3*ng^2*z3/54
     + 55*a2^3*a3*ng^2*z3/6
     + 13585*a1^2*a3^2*ng^2*z3/1458
     + 247*a2^2*a3^2*ng^2*z3/18
     - 707*a1*a3^3*ng^2*z3/243
     - 97*a2*a3^3*ng^2*z3/9
     + 2017*a3^4*ng^2*z3/81
     - 6*a3^4*xiG*ng^2*z3
     - 16*a3^4*ng^3*z3/3
     + 7*a1^2*a3*yd*z3/144
     + 15*a1*a2*a3*yd*z3/8
     - 117*a2^2*a3*yd*z3/16
     + 283*a1*a3^2*yd*z3/24
     + 279*a2*a3^2*yd*z3/8
     - 217*a3^3*yd*z3/2
     + 9*a3^3*xiG*yd*z3/4
     + 4*a3^3*ng*yd*z3
     - 27*a1*a3*yd^2*z3/8
     - 45*a2*a3*yd^2*z3/8
     + 111*a3^2*yd^2*z3/8
     + 3*a3*yd^3*z3/2
     + 9*a1*a3*yd*yl*z3/4
     - 9*a2*a3*yd*yl*z3/4
     - 3*a3^2*yd*yl*z3
     + 19*a1^2*a3*yu*z3/144
     + 45*a1*a2*a3*yu*z3/8
     - 117*a2^2*a3*yu*z3/16
     + 271*a1*a3^2*yu*z3/24
     + 279*a2*a3^2*yu*z3/8
     - 217*a3^3*yu*z3/2
     + 9*a3^3*xiG*yu*z3/4
     + 4*a3^3*ng*yu*z3
     + 25*a1*a3*yd*yu*z3/36
     - 3*a2*a3*yd*yu*z3/4
     + 283*a3^2*yd*yu*z3/12
     + 2*a3*yd^2*yu*z3
     + 9*a1*a3*yl*yu*z3/4
     - 9*a2*a3*yl*yu*z3/4
     - 3*a3^2*yl*yu*z3
     + 4*a3*yd*yl*yu*z3/3
     - 7*a1*a3*yu^2*z3/8
     - 45*a2*a3*yu^2*z3/8
     + 111*a3^2*yu^2*z3/8
     + 2*a3*yd*yu^2*z3
     + 3*a3*yu^3*z3/2
     + 8019*a3^4*z4/128
     + 16443*a3^4*xiG*z4/256
     + 405*a3^4*xiG^2*z4/32
     + 243*a3^4*xiG^3*z4/256
     - 11*a1^2*a3^2*ng*z4/48
     + 387*a2^2*a3^2*ng*z4/16
     + 121*a1*a3^3*ng*z4/4
     + 297*a2*a3^3*ng*z4/4
     - 8955*a3^4*ng*z4/32
     - 33*a1*a3^3*xiG*ng*z4/16
     - 81*a2*a3^3*xiG*ng*z4/16
     + 45*a3^4*xiG*ng*z4/8
     - 27*a3^4*xiG^2*ng*z4/32
     - 55*a1^2*a3^2*ng^2*z4/18
     - 9*a2^2*a3^2*ng^2*z4/2
     - 11*a1*a3^3*ng^2*z4/3
     - 9*a2*a3^3*ng^2*z4
     + 33*a3^4*ng^2*z4
     + 40905*a3^4*z5/16
     + 170235*a3^4*xiG*z5/512
     - 4455*a3^4*xiG^2*z5/512
     - 4995*a3^4*xiG^3*z5/512
     - 945*a3^4*xiG^4*z5/512
     + 685*a1^2*a3^2*ng*z5/72
     + 15*a1*a2*a3^2*ng*z5/4
     + 225*a2^2*a3^2*ng*z5/8
     + 275*a1*a3^3*ng*z5/6
     + 225*a2*a3^3*ng*z5/2
     - 3355*a3^4*ng*z5/4
           )
   + 1/ep^2*(
     - 2052163*a3^4/512
     - 137391*a3^4*xiG/512
     + 37881*a3^4*xiG^2/256
     + 10899*a3^4*xiG^3/256
     + 297*a3^4*xiG^4/32
     - 29*a1^3*a3*ng/972
     - 197*a1^2*a2*a3*ng/1728
     - 205*a1*a2^2*a3*ng/1728
     + 4339*a2^3*a3*ng/216
     - 287*a1^2*a3^2*ng/31104
     - a1*a2*a3^2*ng/64
     - 8261*a2^2*a3^2*ng/1152
     + 19327*a1*a3^3*ng/1296
     + 1757*a2*a3^3*ng/48
     + 57965*a3^4*ng/27
     - 65*a1^2*a3^2*xiG*ng/432
     - a1*a2*a3^2*xiG*ng/48
     + 241*a2^2*a3^2*xiG*ng/48
     - 11495*a1*a3^3*xiG*ng/1728
     - 1045*a2*a3^3*xiG*ng/64
     + 134359*a3^4*xiG*ng/576
     + 11*a1*a3^3*xiG^2*ng/32
     + 27*a2*a3^3*xiG^2*ng/32
     - 3*a3^4*xiG^2*ng/32
     + 21*a3^4*xiG^3*ng/8
     - 4295*a1^3*a3*ng^2/34992
     - 89*a1^2*a2*a3*ng^2/1296
     - 25*a1*a2^2*a3*ng^2/432
     - 3233*a2^3*a3*ng^2/432
     + 3157*a1^2*a3^2*ng^2/5832
     + 43*a2^2*a3^2*ng^2/72
     - 8833*a1*a3^3*ng^2/1944
     - 803*a2*a3^3*ng^2/72
     - 58507*a3^4*ng^2/216
     - 605*a1^2*a3^2*xiG*ng^2/972
     - 11*a2^2*a3^2*xiG*ng^2/12
     - 2467*a3^4*xiG*ng^2/108
     + 3025*a1^3*a3*ng^3/6561
     + 11*a2^3*a3*ng^3/27
     + 1090*a3^4*ng^3/243
     - 205*a1^2*a3*yd/1152
     - 319*a1*a2*a3*yd/192
     - 4343*a2^2*a3*yd/384
     - 91*a1*a3^2*yd/24
     - 113*a2*a3^2*yd/8
     - 527*a3^3*yd/4
     - 89*a1*a3^2*xiG*yd/48
     - 93*a2*a3^2*xiG*yd/16
     - 8*a3^3*xiG*yd
     - 9*a3^3*xiG^2*yd/8
     + 3*a3*lam^2*yd/2
     + 635*a1^2*a3*ng*yd/864
     + 175*a2^2*a3*ng*yd/96
     + 101*a3^3*ng*yd/6
     + 11*a1*a3*yd^2/3
     + 27*a2*a3*yd^2/2
     + 1381*a3^2*yd^2/32
     + 15*a3^2*xiG*yd^2/2
     - 3*a3*lam*yd^2
     - 57*a3*yd^3/4
     + 55*a1^2*a3*ng*yl/288
     + 3*a2^2*a3*ng*yl/32
     + 83*a1*a3*yd*yl/36
     + 11*a2*a3*yd*yl/4
     + 133*a3^2*yd*yl/24
     + 7*a3^2*xiG*yd*yl/4
     - 21*a3*yd^2*yl/4
     - 19*a3*yd*yl^2/12
     - 469*a1^2*a3*yu/1152
     - 451*a1*a2*a3*yu/192
     - 4343*a2^2*a3*yu/384
     - 157*a1*a3^2*yu/24
     - 113*a2*a3^2*yu/8
     - 527*a3^3*yu/4
     - 101*a1*a3^2*xiG*yu/48
     - 93*a2*a3^2*xiG*yu/16
     - 8*a3^3*xiG*yu
     - 9*a3^3*xiG^2*yu/8
     + 3*a3*lam^2*yu/2
     + 1247*a1^2*a3*ng*yu/864
     + 175*a2^2*a3*ng*yu/96
     + 101*a3^3*ng*yu/6
     + 17*a1*a3*yd*yu/4
     + 51*a2*a3*yd*yu/4
     + 615*a3^2*yd*yu/16
     + 9*a3^2*xiG*yd*yu
     - 27*a3*yd^2*yu/2
     + 95*a1*a3*yl*yu/36
     + 11*a2*a3*yl*yu/4
     + 133*a3^2*yl*yu/24
     + 7*a3^2*xiG*yl*yu/4
     - 5*a3*yd*yl*yu
     - 19*a3*yl^2*yu/12
     + 43*a1*a3*yu^2/6
     + 27*a2*a3*yu^2/2
     + 1381*a3^2*yu^2/32
     + 15*a3^2*xiG*yu^2/2
     - 3*a3*lam*yu^2
     - 27*a3*yd*yu^2/2
     - 21*a3*yl*yu^2/4
     - 57*a3*yu^3/4
     + 567*a3^4*z3/64
     + 1809*a3^4*xiG*z3/128
     + 567*a3^4*xiG^2*z3/32
     + 729*a3^4*xiG^3*z3/128
     - 11*a1^2*a3^2*ng*z3/72
     + 129*a2^2*a3^2*ng*z3/8
     - 11*a1*a3^3*ng*z3/3
     - 9*a2*a3^3*ng*z3
     - 589*a3^4*ng*z3/16
     + 77*a1*a3^3*xiG*ng*z3/8
     + 189*a2*a3^3*xiG*ng*z3/8
     - 213*a3^4*xiG*ng*z3/4
     + 27*a3^4*xiG^2*ng*z3/16
     - 55*a1^2*a3^2*ng^2*z3/27
     - 3*a2^2*a3^2*ng^2*z3
     + 22*a1*a3^3*ng^2*z3/9
     + 6*a2*a3^3*ng^2*z3
     - 22*a3^4*ng^2*z3/3
           )
   + 1/ep^3*(275269*a3^4/128
     + 29001*a3^4*xiG/64
     + 1647*a3^4*xiG^2/64
     - 4743*a3^4*xiG^3/128
     - 621*a3^4*xiG^4/64
     - 11*a1^3*a3*ng/7776
     - 1849*a2^3*a3*ng/288
     + 11*a1^2*a3^2*ng/288
     - 129*a2^2*a3^2*ng/32
     - 385*a1*a3^3*ng/96
     - 315*a2*a3^3*ng/32
     - 18041*a3^4*ng/18
     + 11*a1^2*a3^2*xiG*ng/432
     - 43*a2^2*a3^2*xiG*ng/16
     - 77*a1*a3^3*xiG*ng/64
     - 189*a2*a3^3*xiG*ng/64
     - 9635*a3^4*xiG*ng/48
     - 11*a1*a3^3*xiG^2*ng/16
     - 27*a2*a3^3*xiG^2*ng/16
     - 309*a3^4*xiG^2*ng/8
     - 21*a3^4*xiG^3*ng/4
     - 55*a1^3*a3*ng^2/1458
     + 43*a2^3*a3*ng^2/18
     + 55*a1^2*a3^2*ng^2/108
     + 3*a2^2*a3^2*ng^2/4
     + 11*a1*a3^3*ng^2/18
     + 3*a2*a3^3*ng^2/2
     + 3511*a3^4*ng^2/27
     + 55*a1^2*a3^2*xiG*ng^2/162
     + a2^2*a3^2*xiG*ng^2/2
     + 245*a3^4*xiG*ng^2/18
     - 550*a1^3*a3*ng^3/2187
     - 2*a2^3*a3*ng^3/9
     - 364*a3^4*ng^3/81
     + 5*a1^2*a3*yd/576
     + 5*a1*a2*a3*yd/32
     + 113*a2^2*a3*yd/64
     + 125*a1*a3^2*yd/144
     + 75*a2*a3^2*yd/16
     + 763*a3^3*yd/24
     + 5*a1*a3^2*xiG*yd/24
     + 9*a2*a3^2*xiG*yd/8
     + 127*a3^3*xiG*yd/16
     + 9*a3^3*xiG^2*yd/4
     - 25*a1^2*a3*ng*yd/324
     - a2^2*a3*ng*yd/4
     - 26*a3^3*ng*yd/9
     - 15*a1*a3*yd^2/32
     - 81*a2*a3*yd^2/32
     - 99*a3^2*yd^2/8
     - 9*a3^2*xiG*yd^2/4
     + 27*a3*yd^3/8
     - 55*a1*a3*yd*yl/144
     - 9*a2*a3*yd*yl/16
     - 25*a3^2*yd*yl/12
     - a3^2*xiG*yd*yl/2
     + 11*a3*yd^2*yl/8
     + 7*a3*yd*yl^2/24
     + 85*a1^2*a3*yu/576
     + 17*a1*a2*a3*yu/32
     + 113*a2^2*a3*yu/64
     + 425*a1*a3^2*yu/144
     + 75*a2*a3^2*yu/16
     + 763*a3^3*yu/24
     + 17*a1*a3^2*xiG*yu/24
     + 9*a2*a3^2*xiG*yu/8
     + 127*a3^3*xiG*yu/16
     + 9*a3^3*xiG^2*yu/4
     - 85*a1^2*a3*ng*yu/324
     - a2^2*a3*ng*yu/4
     - 26*a3^3*ng*yu/9
     - 11*a1*a3*yd*yu/16
     - 27*a2*a3*yd*yu/16
     - 33*a3^2*yd*yu/4
     - 3*a3^2*xiG*yd*yu/2
     + 21*a3*yd^2*yu/8
     - 79*a1*a3*yl*yu/144
     - 9*a2*a3*yl*yu/16
     - 25*a3^2*yl*yu/12
     - a3^2*xiG*yl*yu/2
     + 5*a3*yd*yl*yu/4
     + 7*a3*yl^2*yu/24
     - 51*a1*a3*yu^2/32
     - 81*a2*a3*yu^2/32
     - 99*a3^2*yu^2/8
     - 9*a3^2*xiG*yu^2/4
     + 21*a3*yd*yu^2/8
     + 11*a3*yl*yu^2/8
     + 27*a3*yu^3/8
           )
   + 1/ep^4*(
     - 64077*a3^4/128
     - 20547*a3^4*xiG/128
     - 2241*a3^4*xiG^2/64
     + 27*a3^4*xiG^3/32
     + 81*a3^4*xiG^4/16
     + 1569*a3^4*ng/8
     + 873*a3^4*xiG*ng/16
     + 63*a3^4*xiG^2*ng/4
     + 9*a3^4*xiG^3*ng/2
     - 47*a3^4*ng^2/2
     - 3*a3^4*xiG*ng^2
     + 8*a3^4*ng^3/9
           )
       )
 );

zW3 = (
 1
 + h*(
   + 1/ep^1*(25*a2/6
     - a2*xiW
     - 4*a2*ng/3
           )
       )
 + h^2*(
   + 1/ep^1*(
     - a1*a2/4
     + 113*a2^2/8
     - 11*a2^2*xiW/4
     - a2^2*xiW^2/2
     - a1*a2*ng/6
     - 13*a2^2*ng/2
     - 2*a2*a3*ng
     + 3*a2*yd/4
     + a2*yl/4
     + 3*a2*yu/4
           )
   + 1/ep^2*(
     - 25*a2^2/4
     - 8*a2^2*xiW/3
     + a2^2*xiW^2
     + 2*a2^2*ng
     + 4*a2^2*xiW*ng/3
           )
       )
 + h^3*(
   + 1/ep^1*(
     - 163*a1^2*a2/1728
     - 55*a1*a2^2/96
     + 143537*a2^3/1728
     - 105*a2^3*xiW/8
     - 11*a2^3*xiW^2/4
     - 7*a2^3*xiW^3/12
     - a1*a2*lam/6
     - a2^2*lam/2
     + a2*lam^2
     + 35*a1^2*a2*ng/81
     + 8*a1*a2^2*ng/9
     - 7025*a2^3*ng/108
     + a1*a2*a3*ng/27
     + 32*a2^2*a3*ng/3
     - 125*a2*a3^2*ng/9
     + 8*a2^3*xiW*ng/3
     + 55*a1^2*a2*ng^2/243
     + 185*a2^3*ng^2/27
     + 44*a2*a3^2*ng^2/27
     + 533*a1*a2*yd/288
     + 79*a2^2*yd/32
     + 7*a2*a3*yd/3
     - 49*a2*yd^2/16
     + 85*a1*a2*yl/96
     + 79*a2^2*yl/96
     - 5*a2*yd*yl/4
     - 29*a2*yl^2/48
     + 593*a1*a2*yu/288
     + 79*a2^2*yu/32
     + 7*a2*a3*yu/3
     - 39*a2*yd*yu/8
     - 5*a2*yl*yu/4
     - 49*a2*yu^2/16
     - a1*a2^2*z3/2
     + a2^3*z3/2
     - 2*a2^3*xiW*z3
     - a2^3*xiW^2*z3/2
     - 4*a1*a2^2*ng*z3/3
     + 12*a2^3*ng*z3
     - 16*a2^2*a3*ng*z3
           )
   + 1/ep^2*(
     - a1^2*a2/72
     + a1*a2^2/4
     - 29629*a2^3/432
     + a1*a2^2*xiW/4
     - 271*a2^3*xiW/24
     + 53*a2^3*xiW^2/12
     + 7*a2^3*xiW^3/6
     - 7*a1^2*a2*ng/36
     + a1*a2^2*ng/6
     + 4273*a2^3*ng/108
     + 2*a2^2*a3*ng
     + 22*a2*a3^2*ng/3
     + a1*a2^2*xiW*ng/6
     + 47*a2^3*xiW*ng/6
     + 2*a2^2*a3*xiW*ng
     + 2*a2^3*xiW^2*ng/3
     - 10*a1^2*a2*ng^2/81
     - 118*a2^3*ng^2/27
     - 8*a2*a3^2*ng^2/9
     - 5*a1*a2*yd/48
     - 21*a2^2*yd/16
     - 2*a2*a3*yd
     - 3*a2^2*xiW*yd/4
     + 9*a2*yd^2/8
     - 5*a1*a2*yl/16
     - 7*a2^2*yl/16
     - a2^2*xiW*yl/4
     + a2*yd*yl/2
     + 5*a2*yl^2/24
     - 17*a1*a2*yu/48
     - 21*a2^2*yu/16
     - 2*a2*a3*yu
     - 3*a2^2*xiW*yu/4
     + 3*a2*yd*yu/4
     + a2*yl*yu/2
     + 9*a2*yu^2/8
           )
   + 1/ep^3*(1525*a2^3/72
     + 89*a2^3*xiW/12
     + 7*a2^3*xiW^2/6
     - a2^3*xiW^3
     - 86*a2^3*ng/9
     - 10*a2^3*xiW*ng/3
     - 4*a2^3*xiW^2*ng/3
     + 8*a2^3*ng^2/9
           )
       )
 + h^4*(
   + 1/ep^1*(61357*a1^3*a2/248832
     + 14995*a1^2*a2^2/27648
     - 554021*a1*a2^3/27648
     + 140654297*a2^4/248832
     + 611*a1*a2^3*xiW/192
     - 4021297*a2^4*xiW/31104
     - 2347*a2^4*xiW^2/128
     - 937*a2^4*xiW^3/192
     - 15*a2^4*xiW^4/16
     - 377*a1^2*a2*lam/576
     - 91*a1*a2^2*lam/32
     - 2425*a2^3*lam/192
     + 109*a1*a2*lam^2/16
     + 225*a2^2*lam^2/16
     - 13*a2*lam^3
     + 208129*a1^3*a2*ng/93312
     + 1297*a1^2*a2^2*ng/3456
     - 17419*a1*a2^3*ng/10368
     - 6494521*a2^4*ng/10368
     + 18905*a1^2*a2*a3*ng/7776
     - 1025*a1*a2^2*a3*ng/432
     - 85231*a2^3*a3*ng/864
     - 4*a1*a2*a3^2*ng/81
     + 1463*a2^2*a3^2*ng/9
     - 10487*a2*a3^3*ng/108
     + 863*a1*a2^3*xiW*ng/288
     + 314041*a2^4*xiW*ng/7776
     + 863*a2^3*a3*xiW*ng/24
     + 43*a2^4*xiW^2*ng/16
     - 5*a1^2*a2*lam*ng/108
     - a2^3*lam*ng/12
     + 7085*a1^3*a2*ng^2/5832
     - 1787*a1^2*a2^2*ng^2/648
     + 2765*a1*a2^3*ng^2/648
     + 24125*a2^4*ng^2/216
     + 2087*a1^2*a2*a3*ng^2/1458
     + 2765*a2^3*a3*ng^2/54
     + 2201*a1*a2*a3^2*ng^2/972
     - 749*a2^2*a3^2*ng^2/36
     + 707*a2*a3^3*ng^2/27
     + 1229*a2^4*xiW*ng^2/486
     + 1925*a1^3*a2*ng^3/6561
     + 941*a2^4*ng^3/243
     + 308*a2*a3^3*ng^3/243
     + 10607*a1^2*a2*yd/27648
     + 22361*a1*a2^2*yd/4608
     + 818785*a2^3*yd/9216
     - 5*a1*a2*a3*yd/12
     - 221*a2^2*a3*yd/12
     + 823*a2*a3^2*yd/24
     - 795*a2^3*xiW*yd/64
     + 85*a1*a2*lam*yd/8
     + 279*a2^2*lam*yd/8
     - 747*a2*lam^2*yd/4
     - 17*a1*a2*lam*NC*yd/6
     - 17*a2^2*lam*NC*yd/2
     + 56*a2*lam^2*NC*yd
     - 17447*a1^2*a2*ng*yd/5184
     - 14519*a2^3*ng*yd/576
     - 43*a2*a3^2*ng*yd/6
     - 22465*a1*a2*yd^2/1536
     - 16629*a2^2*yd^2/512
     - 239*a2*a3*yd^2/16
     + 711*a2*lam*yd^2/8
     + 17*a1*a2*NC*yd^2/12
     + 17*a2^2*NC*yd^2/4
     - 28*a2*lam*NC*yd^2
     + 2143*a2*yd^3/128
     - 75739*a1^2*a2*yl/27648
     - 1165*a1*a2^2*yl/512
     + 818785*a2^3*yl/27648
     - 265*a2^3*xiW*yl/64
     + a1*a2*lam*yl/24
     + 25*a2^2*lam*yl/8
     - 25*a2*lam^2*yl/4
     - 14149*a1^2*a2*ng*yl/5184
     - 14519*a2^3*ng*yl/1728
     - 5471*a1*a2*yd*yl/1152
     - 2591*a2^2*yd*yl/384
     - 33*a2*a3*yd*yl/8
     + 91*a2*yd^2*yl/16
     - 10309*a1*a2*yl^2/4608
     - 19939*a2^2*yl^2/4608
     + 13*a2*lam*yl^2/8
     + 41*a2*yd*yl^2/8
     + 269*a2*yl^3/128
     - 40849*a1^2*a2*yu/27648
     + 2525*a1*a2^2*yu/4608
     + 818785*a2^3*yu/9216
     - 199*a1*a2*a3*yu/36
     - 221*a2^2*a3*yu/12
     + 823*a2*a3^2*yu/24
     - 795*a2^3*xiW*yu/64
     + 77*a1*a2*lam*yu/8
     + 279*a2^2*lam*yu/8
     - 747*a2*lam^2*yu/4
     - 17*a1*a2*lam*NC*yu/6
     - 17*a2^2*lam*NC*yu/2
     + 56*a2*lam^2*NC*yu
     - 26515*a1^2*a2*ng*yu/5184
     - 14519*a2^3*ng*yu/576
     - 43*a2*a3^2*ng*yu/6
     - 33959*a1*a2*yd*yu/2304
     - 4863*a2^2*yd*yu/256
     - 739*a2*a3*yd*yu/24
     + 3265*a2*yd^2*yu/128
     - 5401*a1*a2*yl*yu/1152
     - 671*a2^2*yl*yu/384
     - 33*a2*a3*yl*yu/8
     + 113*a2*yd*yl*yu/24
     + 41*a2*yl^2*yu/8
     - 22333*a1*a2*yu^2/1536
     - 16629*a2^2*yu^2/512
     - 239*a2*a3*yu^2/16
     + 711*a2*lam*yu^2/8
     + 17*a1*a2*NC*yu^2/12
     + 17*a2^2*NC*yu^2/4
     - 28*a2*lam*NC*yu^2
     + 3265*a2*yd*yu^2/128
     + 91*a2*yl*yu^2/16
     + 2143*a2*yu^3/128
     - 7*a1^3*a2*z3/144
     - 439*a1^2*a2^2*z3/288
     + 35*a1*a2^3*z3/36
     - 1793*a2^4*z3/24
     - 17*a1*a2^3*xiW*z3/16
     - 229*a2^4*xiW*z3/2
     - 49*a2^4*xiW^2*z3/3
     - 17*a2^4*xiW^3*z3/16
     - a2^4*xiW^4*z3/64
     - 3155*a1^3*a2*ng*z3/1944
     - 7*a1^2*a2^2*ng*z3/18
     - 2537*a1*a2^3*ng*z3/216
     + 10073*a2^4*ng*z3/36
     - 199*a1^2*a2*a3*ng*z3/81
     - 37*a1*a2^2*a3*ng*z3/9
     - 1162*a2^3*a3*ng*z3/9
     + 22*a1*a2*a3^2*ng*z3/27
     - 340*a2^2*a3^2*ng*z3
     - 440*a2*a3^3*ng*z3/9
     - 7*a1*a2^3*xiW*ng*z3/3
     + 79*a2^4*xiW*ng*z3/3
     - 28*a2^3*a3*xiW*ng*z3
     + 2*a2^4*xiW^2*ng*z3/3
     - 925*a1^3*a2*ng^2*z3/729
     + 325*a1^2*a2^2*ng^2*z3/81
     - 37*a1*a2^3*ng^2*z3/27
     + 17*a2^4*ng^2*z3/3
     - 436*a1^2*a2*a3*ng^2*z3/243
     - 148*a2^3*a3*ng^2*z3/9
     - 206*a1*a2*a3^2*ng^2*z3/81
     + 314*a2^2*a3^2*ng^2*z3/9
     + 880*a2*a3^3*ng^2*z3/27
     - 8*a2^4*xiW*ng^2*z3/3
     - 32*a2^4*ng^3*z3/9
     + a1^2*a2*yd*z3/24
     + 91*a1*a2^2*yd*z3/24
     - 523*a2^3*yd*z3/12
     + 13*a1*a2*a3*yd*z3/2
     + 67*a2^2*a3*yd*z3/2
     - 13*a2*a3^2*yd*z3
     + 3*a2^3*xiW*yd*z3/2
     + 35*a1^2*a2*ng*yd*z3/54
     + 25*a2^3*ng*yd*z3/6
     - 8*a2*a3^2*ng*yd*z3/3
     - 33*a1*a2*yd^2*z3/16
     - 27*a2^2*yd^2*z3/16
     + 9*a2*a3*yd^2*z3
     + 9*a2*yd^3*z3/8
     + 77*a1^2*a2*yl*z3/72
     + 57*a1*a2^2*yl*z3/8
     - 523*a2^3*yl*z3/36
     + a2^3*xiW*yl*z3/2
     + 5*a1^2*a2*ng*yl*z3/54
     + 25*a2^3*ng*yl*z3/18
     - 7*a1*a2*yd*yl*z3/12
     - 5*a2^2*yd*yl*z3/4
     + 4*a2*a3*yd*yl*z3
     - 49*a1*a2*yl^2*z3/48
     - 7*a2^2*yl^2*z3/48
     + 3*a2*yl^3*z3/8
     + 23*a1^2*a2*yu*z3/24
     + 235*a1*a2^2*yu*z3/24
     - 523*a2^3*yu*z3/12
     + 47*a1*a2*a3*yu*z3/6
     + 67*a2^2*a3*yu*z3/2
     - 13*a2*a3^2*yu*z3
     + 3*a2^3*xiW*yu*z3/2
     + 5*a1^2*a2*ng*yu*z3/6
     + 25*a2^3*ng*yu*z3/6
     - 8*a2*a3^2*ng*yu*z3/3
     - 10*a1*a2*yd*yu*z3/3
     - 63*a2^2*yd*yu*z3/8
     + 38*a2*a3*yd*yu*z3
     - 3*a2*yd^2*yu*z3/2
     + 3*a1*a2*yl*yu*z3
     - 11*a2^2*yl*yu*z3/4
     + 4*a2*a3*yl*yu*z3
     - a2*yd*yl*yu*z3
     - 51*a1*a2*yu^2*z3/16
     - 27*a2^2*yu^2*z3/16
     + 9*a2*a3*yu^2*z3
     - 3*a2*yd*yu^2*z3/2
     + 9*a2*yu^3*z3/8
     - a1^2*a2^2*z4/32
     + 43*a1*a2^3*z4/16
     - 129*a2^4*z4/32
     - 3*a1*a2^3*xiW*z4/16
     + 211*a2^4*xiW*z4/16
     + 79*a2^4*xiW^2*z4/32
     + 3*a2^4*xiW^3*z4/16
     - a1^2*a2^2*ng*z4/2
     + 20*a1*a2^3*ng*z4/3
     - 96*a2^4*ng*z4
     + 86*a2^3*a3*ng*z4
     + 66*a2^2*a3^2*ng*z4
     - a1*a2^3*xiW*ng*z4/2
     + 5*a2^4*xiW*ng*z4/2
     - 6*a2^3*a3*xiW*ng*z4
     - a2^4*xiW^2*ng*z4/4
     - 10*a1^2*a2^2*ng^2*z4/9
     - 4*a1*a2^3*ng^2*z4/3
     + 18*a2^4*ng^2*z4
     - 16*a2^3*a3*ng^2*z4
     - 8*a2^2*a3^2*ng^2*z4
     + 15*a1^2*a2^2*z5/16
     + 25*a1*a2^3*z5/8
     + 79405*a2^4*z5/128
     + 5015*a2^4*xiW*z5/64
     - 45*a2^4*xiW^2*z5/8
     - 215*a2^4*xiW^3*z5/64
     - 55*a2^4*xiW^4*z5/128
     + 35*a1^2*a2^2*ng*z5/18
     + 25*a1*a2^3*ng*z5/3
     - 535*a2^4*ng*z5/2
     + 20*a1*a2^2*a3*ng*z5/3
     + 100*a2^3*a3*ng*z5
     + 100*a2^2*a3^2*ng*z5
           )
   + 1/ep^2*(
     - 973*a1^3*a2/20736
     - 11*a1^2*a2^2/128
     + 19309*a1*a2^3/2304
     - 7337363*a2^4/10368
     + 163*a1^2*a2^2*xiW/1728
     - 11*a1*a2^3*xiW/96
     - 78751*a2^4*xiW/1728
     + a1*a2^3*xiW^2/8
     + 2695*a2^4*xiW^2/96
     + 1225*a2^4*xiW^3/144
     + 11*a2^4*xiW^4/6
     + 43*a1^2*a2*lam/288
     + 11*a1*a2^2*lam/16
     + 203*a2^3*lam/96
     + a1*a2^2*xiW*lam/6
     + a2^3*xiW*lam/2
     - 5*a1*a2*lam^2/4
     - 9*a2^2*lam^2/2
     - a2^2*xiW*lam^2
     + 6*a2*lam^3
     - 2407*a1^3*a2*ng/7776
     - 631*a1^2*a2^2*ng/864
     + 371*a1*a2^3*ng/432
     + 21269*a2^4*ng/36
     - 197*a1^2*a2*a3*ng/648
     - a1*a2^2*a3*ng/36
     + 2977*a2^3*a3*ng/72
     - 11*a1*a2*a3^2*ng/108
     - 227*a2^2*a3^2*ng/12
     + 2293*a2*a3^3*ng/18
     - 35*a1^2*a2^2*xiW*ng/81
     - 115*a1*a2^3*xiW*ng/72
     + 7249*a2^4*xiW*ng/108
     - a1*a2^2*a3*xiW*ng/27
     - 115*a2^3*a3*xiW*ng/6
     + 125*a2^2*a3^2*xiW*ng/9
     + a1*a2^3*xiW^2*ng/12
     - a2^4*xiW^2*ng/6
     + a2^3*a3*xiW^2*ng
     + 7*a2^4*xiW^3*ng/9
     - 5*a1^2*a2*lam*ng/54
     - a2^3*lam*ng/6
     + 685*a1^3*a2*ng^2/1944
     + 61*a1^2*a2^2*ng^2/216
     - 353*a1*a2^3*ng^2/216
     - 24565*a2^4*ng^2/216
     - 89*a1^2*a2*a3*ng^2/486
     - 353*a2^3*a3*ng^2/18
     - 95*a1*a2*a3^2*ng^2/324
     + 19*a2^2*a3^2*ng^2/12
     - 278*a2*a3^3*ng^2/9
     - 55*a1^2*a2^2*xiW*ng^2/243
     - 268*a2^4*xiW*ng^2/27
     - 44*a2^2*a3^2*xiW*ng^2/27
     + 550*a1^3*a2*ng^3/2187
     + 230*a2^4*ng^3/81
     + 88*a2*a3^3*ng^3/81
     - 641*a1^2*a2*yd/4608
     - 2387*a1*a2^2*yd/768
     - 51323*a2^3*yd/1536
     - 475*a1*a2*a3*yd/144
     - 101*a2^2*a3*yd/16
     - 109*a2*a3^2*yd/3
     - 533*a1*a2^2*xiW*yd/288
     + 11*a2^3*xiW*yd/32
     - 7*a2^2*a3*xiW*yd/3
     - 3*a2^3*xiW^2*yd/8
     + 3*a1*a2*lam*yd/4
     + 9*a2^2*lam*yd/4
     - 63*a2*lam^2*yd/8
     - a1*a2*lam*NC*yd/3
     - a2^2*lam*NC*yd
     + 4*a2*lam^2*NC*yd
     + 2725*a1^2*a2*ng*yd/2592
     + 883*a2^3*ng*yd/96
     + 31*a2*a3^2*ng*yd/9
     + 157*a1*a2*yd^2/48
     + 321*a2^2*yd^2/32
     + 173*a2*a3*yd^2/8
     + 49*a2^2*xiW*yd^2/16
     + 9*a2*lam*yd^2/4
     + a1*a2*NC*yd^2/6
     + a2^2*NC*yd^2/2
     - 2*a2*lam*NC*yd^2
     - 585*a2*yd^3/64
     - 2731*a1^2*a2*yl/4608
     - 459*a1*a2^2*yl/256
     - 51323*a2^3*yl/4608
     - 85*a1*a2^2*xiW*yl/96
     + 11*a2^3*xiW*yl/96
     - a2^3*xiW^2*yl/8
     - a1*a2*lam*yl/12
     - a2^2*lam*yl/4
     + 11*a2*lam^2*yl/8
     + 845*a1^2*a2*ng*yl/864
     + 883*a2^3*ng*yl/288
     + 887*a1*a2*yd*yl/288
     + 137*a2^2*yd*yl/32
     + 13*a2*a3*yd*yl/3
     + 5*a2^2*xiW*yd*yl/4
     - 151*a2*yd^2*yl/32
     + 233*a1*a2*yl^2/96
     + 29*a2^2*yl^2/12
     + 29*a2^2*xiW*yl^2/48
     - 5*a2*lam*yl^2/4
     - 91*a2*yd*yl^2/32
     - 181*a2*yl^3/192
     - 2041*a1^2*a2*yu/4608
     - 2855*a1*a2^2*yu/768
     - 51323*a2^3*yu/1536
     - 655*a1*a2*a3*yu/144
     - 101*a2^2*a3*yu/16
     - 109*a2*a3^2*yu/3
     - 593*a1*a2^2*xiW*yu/288
     + 11*a2^3*xiW*yu/32
     - 7*a2^2*a3*xiW*yu/3
     - 3*a2^3*xiW^2*yu/8
     + 3*a1*a2*lam*yu/4
     + 9*a2^2*lam*yu/4
     - 63*a2*lam^2*yu/8
     - a1*a2*lam*NC*yu/3
     - a2^2*lam*NC*yu
     + 4*a2*lam^2*NC*yu
     + 4141*a1^2*a2*ng*yu/2592
     + 883*a2^3*ng*yu/96
     + 31*a2*a3^2*ng*yu/9
     + 49*a1*a2*yd*yu/12
     + 213*a2^2*yd*yu/16
     + 91*a2*a3*yd*yu/4
     + 39*a2^2*xiW*yd*yu/8
     - 651*a2*yd^2*yu/64
     + 1037*a1*a2*yl*yu/288
     + 137*a2^2*yl*yu/32
     + 13*a2*a3*yl*yu/3
     + 5*a2^2*xiW*yl*yu/4
     - 75*a2*yd*yl*yu/16
     - 91*a2*yl^2*yu/32
     + 271*a1*a2*yu^2/48
     + 321*a2^2*yu^2/32
     + 173*a2*a3*yu^2/8
     + 49*a2^2*xiW*yu^2/16
     + 9*a2*lam*yu^2/4
     + a1*a2*NC*yu^2/6
     + a2^2*NC*yu^2/2
     - 2*a2*lam*NC*yu^2
     - 651*a2*yd*yu^2/64
     - 151*a2*yl*yu^2/32
     - 585*a2*yu^3/64
     - a1^2*a2^2*z3/48
     - 7*a1*a2^3*z3/24
     - 29*a2^4*z3/48
     + 7*a1*a2^3*xiW*z3/8
     - 13*a2^4*xiW*z3/24
     + 57*a2^4*xiW^2*z3/16
     + 9*a2^4*xiW^3*z3/8
     - a1^2*a2^2*ng*z3/3
     - 4*a1*a2^3*ng*z3/9
     - 44*a2^4*ng*z3/3
     - 28*a2^3*a3*ng*z3/3
     + 44*a2^2*a3^2*ng*z3
     + 7*a1*a2^3*xiW*ng*z3/3
     - 59*a2^4*xiW*ng*z3/3
     + 28*a2^3*a3*xiW*ng*z3
     + a2^4*xiW^2*ng*z3/2
     - 20*a1^2*a2^2*ng^2*z3/27
     + 8*a1*a2^3*ng^2*z3/9
     - 4*a2^4*ng^2*z3
     + 32*a2^3*a3*ng^2*z3/3
     - 16*a2^2*a3^2*ng^2*z3/3
           )
   + 1/ep^3*(
     - a1^3*a2/864
     + a1^2*a2^2/48
     - 17*a1*a2^3/12
     + 2011183*a2^4/5184
     + a1^2*a2^2*xiW/72
     - 7*a1*a2^3*xiW/16
     + 71537*a2^4*xiW/864
     - a1*a2^3*xiW^2/4
     + 101*a2^4*xiW^2/24
     - 541*a2^4*xiW^3/72
     - 23*a2^4*xiW^4/12
     - 41*a1^3*a2*ng/1296
     + 7*a1^2*a2^2*ng/24
     - 11*a1*a2^3*ng/18
     - 119639*a2^4*ng/432
     - 34*a2^3*a3*ng/3
     - 11*a2^2*a3^2*ng
     - 121*a2*a3^3*ng/3
     + 7*a1^2*a2^2*xiW*ng/36
     - 7*a1*a2^3*xiW*ng/24
     - 12221*a2^4*xiW*ng/216
     - 7*a2^3*a3*xiW*ng/2
     - 22*a2^2*a3^2*xiW*ng/3
     - a1*a2^3*xiW^2*ng/6
     - 67*a2^4*xiW^2*ng/6
     - 2*a2^3*a3*xiW^2*ng
     - 14*a2^4*xiW^3*ng/9
     - 55*a1^3*a2*ng^2/243
     + 5*a1^2*a2^2*ng^2/27
     + 2*a1*a2^3*ng^2/9
     + 1489*a2^4*ng^2/27
     + 8*a2^3*a3*ng^2/3
     + 4*a2^2*a3^2*ng^2/3
     + 88*a2*a3^3*ng^2/9
     + 10*a1^2*a2^2*xiW*ng^2/81
     + 160*a2^4*xiW*ng^2/27
     + 8*a2^2*a3^2*xiW*ng^2/9
     - 100*a1^3*a2*ng^3/729
     - 236*a2^4*ng^3/81
     - 16*a2*a3^3*ng^3/27
     + 5*a1^2*a2*yd/768
     + 35*a1*a2^2*yd/128
     + 1643*a2^3*yd/256
     + 5*a1*a2*a3*yd/12
     + 21*a2^2*a3*yd/4
     + 19*a2*a3^2*yd/2
     + 5*a1*a2^2*xiW*yd/48
     + 15*a2^3*xiW*yd/8
     + 2*a2^2*a3*xiW*yd
     + 3*a2^3*xiW^2*yd/4
     - 25*a1^2*a2*ng*yd/432
     - 19*a2^3*ng*yd/16
     - 2*a2*a3^2*ng*yd/3
     - 45*a1*a2*yd^2/128
     - 459*a2^2*yd^2/128
     - 27*a2*a3*yd^2/4
     - 9*a2^2*xiW*yd^2/8
     + 81*a2*yd^3/32
     + 215*a1^2*a2*yl/768
     + 105*a1*a2^2*yl/128
     + 1643*a2^3*yl/768
     + 5*a1*a2^2*xiW*yl/16
     + 5*a2^3*xiW*yl/8
     + a2^3*xiW^2*yl/4
     - 25*a1^2*a2*ng*yl/144
     - 19*a2^3*ng*yl/48
     - 25*a1*a2*yd*yl/32
     - 51*a2^2*yd*yl/32
     - 3*a2*a3*yd*yl/2
     - a2^2*xiW*yd*yl/2
     + 3*a2*yd^2*yl/2
     - 75*a1*a2*yl^2/128
     - 85*a2^2*yl^2/128
     - 5*a2^2*xiW*yl^2/24
     + 3*a2*yd*yl^2/4
     + 25*a2*yl^3/96
     + 85*a1^2*a2*yu/768
     + 119*a1*a2^2*yu/128
     + 1643*a2^3*yu/256
     + 17*a1*a2*a3*yu/12
     + 21*a2^2*a3*yu/4
     + 19*a2*a3^2*yu/2
     + 17*a1*a2^2*xiW*yu/48
     + 15*a2^3*xiW*yu/8
     + 2*a2^2*a3*xiW*yu
     + 3*a2^3*xiW^2*yu/4
     - 85*a1^2*a2*ng*yu/432
     - 19*a2^3*ng*yu/16
     - 2*a2*a3^2*ng*yu/3
     - 33*a1*a2*yd*yu/64
     - 153*a2^2*yd*yu/64
     - 9*a2*a3*yd*yu/2
     - 3*a2^2*xiW*yd*yu/4
     + 63*a2*yd^2*yu/32
     - 31*a1*a2*yl*yu/32
     - 51*a2^2*yl*yu/32
     - 3*a2*a3*yl*yu/2
     - a2^2*xiW*yl*yu/2
     + 3*a2*yd*yl*yu/2
     + 3*a2*yl^2*yu/4
     - 153*a1*a2*yu^2/128
     - 459*a2^2*yu^2/128
     - 27*a2*a3*yu^2/4
     - 9*a2^2*xiW*yu^2/8
     + 63*a2*yd*yu^2/32
     + 3*a2*yl*yu^2/2
     + 81*a2*yu^3/32
           )
   + 1/ep^4*(
     - 19825*a2^4/216
     - 713*a2^4*xiW/24
     - 19*a2^4*xiW^2/3
     + a2^4*xiW^3/3
     + a2^4*xiW^4
     + 1999*a2^4*ng/36
     + 95*a2^4*xiW*ng/6
     + 14*a2^4*xiW^2*ng/3
     + 4*a2^4*xiW^3*ng/3
     - 92*a2^4*ng^2/9
     - 4*a2^4*xiW*ng^2/3
     + 16*a2^4*ng^3/27
           )
       )
 );

zB1 = (
 1
 + h*(
   + 1/ep^1*(
     - a1/6
     - 20*a1*ng/9
           )
       )
 + h^2*(
   + 1/ep^1*(
     - a1^2/4
     - 3*a1*a2/4
     - 95*a1^2*ng/54
     - a1*a2*ng/2
     - 22*a1*a3*ng/9
     + 5*a1*yd/12
     + 5*a1*yl/4
     + 17*a1*yu/12
           )
       )
 + h^3*(
   + 1/ep^1*(
     - 163*a1^3/1728
     - 29*a1^2*a2/32
     - 3401*a1*a2^2/576
     - a1^2*lam/2
     - a1*a2*lam/2
     + a1*lam^2
     + 290*a1^3*ng/243
     + 7*a1^2*a2*ng/108
     - 83*a1*a2^2*ng/54
     + 137*a1^2*a3*ng/243
     + a1*a2*a3*ng/9
     - 1375*a1*a3^2*ng/81
     + 5225*a1^3*ng^2/2187
     + 11*a1*a2^2*ng^2/27
     + 484*a1*a3^2*ng^2/243
     + 1267*a1^2*yd/864
     + 437*a1*a2*yd/96
     + 17*a1*a3*yd/9
     - 95*a1*yd^2/48
     + 281*a1^2*yl/96
     + 181*a1*a2*yl/32
     - 157*a1*yd*yl/36
     - 51*a1*yl^2/16
     + 2827*a1^2*yu/864
     + 785*a1*a2*yu/96
     + 29*a1*a3*yu/9
     - 41*a1*yd*yu/8
     - 199*a1*yl*yu/36
     - 105*a1*yu^2/16
           )
   + 1/ep^2*(
     - a1^3/72
     + 43*a1*a2^2/24
     - 275*a1^3*ng/972
     + 31*a1*a2^2*ng/36
     + 242*a1*a3^2*ng/27
     - 950*a1^3*ng^2/729
     - 2*a1*a2^2*ng^2/9
     - 88*a1*a3^2*ng^2/81
     - 25*a1^2*yd/432
     - 5*a1*a2*yd/16
     - 10*a1*a3*yd/9
     + 5*a1*yd^2/8
     - 25*a1^2*yl/16
     - 15*a1*a2*yl/16
     + 25*a1*yd*yl/18
     + 25*a1*yl^2/24
     - 289*a1^2*yu/432
     - 17*a1*a2*yu/16
     - 34*a1*a3*yu/9
     + 11*a1*yd*yu/12
     + 31*a1*yl*yu/18
     + 17*a1*yu^2/8
           )
       )
 + h^4*(
   + 1/ep^1*(64381*a1^4/248832
     + 7123*a1^3*a2/9216
     - 46315*a1^2*a2^2/9216
     - 5054111*a1*a2^3/82944
     - 323*a1^3*lam/192
     - 213*a1^2*a2*lam/32
     - 841*a1*a2^2*lam/192
     + 141*a1^2*lam^2/16
     + 327*a1*a2*lam^2/16
     - 13*a1*lam^3
     + 1026515*a1^4*ng/93312
     + 176093*a1^3*a2*ng/31104
     + 77605*a1^2*a2^2*ng/31104
     + 201985*a1*a2^3*ng/31104
     + 584713*a1^3*a3*ng/69984
     + 23*a1^2*a2*a3*ng/144
     + 13987*a1*a2^2*a3*ng/2592
     - 548*a1^2*a3^2*ng/729
     - 4*a1*a2*a3^2*ng/27
     - 115357*a1*a3^3*ng/972
     - 5*a1^3*lam*ng/36
     - a1*a2^2*lam*ng/12
     - 927475*a1^4*ng^2/157464
     + 18335*a1^3*a2*ng^2/5832
     - 2021*a1^2*a2^2*ng^2/1944
     + 8027*a1*a2^3*ng^2/1944
     + 190285*a1^3*a3*ng^2/13122
     + 583*a1*a2^2*a3*ng^2/162
     - 81197*a1^2*a3^2*ng^2/8748
     + 2201*a1*a2*a3^2*ng^2/324
     + 7777*a1*a3^3*ng^2/243
     - 55*a1*a3^3*NA*ng^2/243
     + 182875*a1^4*ng^3/59049
     + 77*a1*a2^3*ng^3/243
     + 3388*a1*a3^3*ng^3/2187
     + 74651*a1^3*yd/248832
     + 4145*a1^2*a2*yd/512
     + 128359*a1*a2^2*yd/3072
     + 395*a1^2*a3*yd/108
     + 23*a1*a2*a3*yd/4
     + 4211*a1*a3^2*yd/216
     + 59*a1^2*lam*yd/8
     + 51*a1*a2*lam*yd/8
     - 63*a1*lam^2*yd/4
     - 246955*a1^3*ng*yd/46656
     - 1001*a1*a2^2*ng*yd/192
     - 949*a1*a3^2*ng*yd/162
     - 47975*a1^2*yd^2/4608
     - 14977*a1*a2*yd^2/512
     - 497*a1*a3*yd^2/48
     + 19*a1*lam*yd^2/8
     + 1595*a1*yd^3/128
     - 51127*a1^3*yl/27648
     - 2901*a1^2*a2*yl/512
     + 560095*a1*a2^2*yl/9216
     + 73*a1^2*lam*yl/8
     + a1*a2*lam*yl/8
     - 61*a1*lam^2*yl/4
     - 64465*a1^3*ng*yl/5184
     - 5297*a1*a2^2*ng*yl/576
     - 11837*a1^2*yd*yl/3456
     - 2869*a1*a2*yd*yl/128
     - 3613*a1*a3*yd*yl/72
     + 20*a1*yd^2*yl
     - 89161*a1^2*yl^2/4608
     - 31141*a1*a2*yl^2/1536
     + 73*a1*lam*yl^2/8
     + 249*a1*yd*yl^2/16
     + 4123*a1*yl^3/384
     - 250657*a1^3*yu/248832
     + 42841*a1^2*a2*yu/4608
     + 784625*a1*a2^2*yu/9216
     + 503*a1^2*a3*yu/108
     - 367*a1*a2*a3*yu/12
     + 13799*a1*a3^2*yu/216
     + 107*a1^2*lam*yu/8
     + 27*a1*a2*lam*yu/8
     - 99*a1*lam^2*yu/4
     - 545515*a1^3*ng*yu/46656
     - 7183*a1*a2^2*ng*yu/576
     - 2017*a1*a3^2*ng*yu/162
     - 306401*a1^2*yd*yu/20736
     - 30655*a1*a2*yd*yu/768
     - 6901*a1*a3*yd*yu/216
     + 32269*a1*yd^2*yu/1152
     - 70529*a1^2*yl*yu/3456
     - 9713*a1*a2*yl*yu/384
     - 3061*a1*a3*yl*yu/72
     + 5933*a1*yd*yl*yu/864
     + 633*a1*yl^2*yu/32
     - 145295*a1^2*yu^2/4608
     - 23821*a1*a2*yu^2/512
     - 1429*a1*a3*yu^2/48
     + 79*a1*lam*yu^2/8
     + 29281*a1*yd*yu^2/1152
     + 2371*a1*yl*yu^2/96
     + 4551*a1*yu^3/128
     - 19*a1^4*z3/144
     - 7*a1^3*a2*z3/48
     - 131*a1^2*a2^2*z3/48
     + 101*a1*a2^3*z3/16
     - 60805*a1^4*ng*z3/17496
     - 833*a1^3*a2*ng*z3/648
     - 235*a1^2*a2^2*ng*z3/648
     + 83*a1*a2^3*ng*z3/72
     - 1919*a1^3*a3*ng*z3/729
     - 119*a1*a2^2*a3*ng*z3/27
     + 3014*a1^2*a3^2*ng*z3/243
     + 22*a1*a2*a3^2*ng*z3/9
     - 4840*a1*a3^3*ng*z3/81
     + 110125*a1^4*ng^2*z3/6561
     - 925*a1^3*a2*ng^2*z3/243
     + 175*a1^2*a2^2*ng^2*z3/81
     + 55*a1*a2^3*ng^2*z3/9
     - 43100*a1^3*a3*ng^2*z3/2187
     - 116*a1*a2^2*a3*ng^2*z3/27
     + 14150*a1^2*a3^2*ng^2*z3/729
     - 206*a1*a2*a3^2*ng^2*z3/27
     + 9680*a1*a3^3*ng^2*z3/243
     + 40*a1*a3^3*NA*ng^2*z3/81
     - 11*a1^3*yd*z3/216
     + 5*a1^2*a2*yd*z3/24
     - 23*a1*a2^2*yd*z3/3
     + 5*a1^2*a3*yd*z3/2
     + 23*a1*a2*a3*yd*z3/2
     + 29*a1*a3^2*yd*z3/3
     + 65*a1^3*ng*yd*z3/162
     + 5*a1*a2^2*ng*yd*z3/6
     - 8*a1*a3^2*ng*yd*z3/3
     - 5*a1^2*yd^2*z3/16
     - 33*a1*a2*yd^2*z3/16
     + a1*a3*yd^2*z3
     + 5*a1*yd^3*z3/8
     - 529*a1^3*yl*z3/72
     + 135*a1^2*a2*yl*z3/8
     - 163*a1*a2^2*yl*z3/12
     - 115*a1^3*ng*yl*z3/54
     + 7*a1*a2^2*ng*yl*z3/6
     - 25*a1^2*yd*yl*z3/36
     - 47*a1*a2*yd*yl*z3/4
     + 28*a1*a3*yd*yl*z3
     + 155*a1^2*yl^2*z3/48
     - 55*a1*a2*yl^2*z3/16
     + 15*a1*yl^3*z3/8
     - 239*a1^3*yu*z3/216
     + 187*a1^2*a2*yu*z3/24
     - 58*a1*a2^2*yu*z3/3
     - 17*a1^2*a3*yu*z3/6
     + 79*a1*a2*a3*yu*z3/2
     - 175*a1*a3^2*yu*z3/3
     - 265*a1^3*ng*yu*z3/162
     + 13*a1*a2^2*ng*yu*z3/6
     - 8*a1*a3^2*ng*yu*z3/3
     + 125*a1^2*yd*yu*z3/108
     - 127*a1*a2*yd*yu*z3/8
     + 302*a1*a3*yd*yu*z3/9
     - 7*a1*yd^2*yu*z3/6
     + 685*a1^2*yl*yu*z3/18
     - 19*a1*a2*yl*yu*z3/4
     + 28*a1*a3*yl*yu*z3
     - 7*a1*yd*yl*yu*z3/9
     + 119*a1^2*yu^2*z3/48
     - 213*a1*a2*yu^2*z3/16
     + 25*a1*a3*yu^2*z3
     - 7*a1*yd*yu^2*z3/6
     + 17*a1*yu^3*z3/8
           )
   + 1/ep^2*(
     - 1297*a1^4/20736
     - 155*a1^3*a2/768
     + 1085*a1^2*a2^2/768
     + 201701*a1*a2^3/6912
     + 25*a1^3*lam/96
     + 15*a1^2*a2*lam/16
     + 167*a1*a2^2*lam/96
     - 9*a1^2*lam^2/4
     - 15*a1*a2*lam^2/4
     + 6*a1*lam^3
     - 10385*a1^4*ng/23328
     - 1585*a1^3*a2*ng/1296
     - 44*a1^2*a2^2*ng/81
     + 10121*a1*a2^3*ng/2592
     - 1645*a1^3*a3*ng/5832
     - 205*a1*a2^2*a3*ng/216
     - 1507*a1^2*a3^2*ng/972
     - 11*a1*a2*a3^2*ng/36
     + 25223*a1*a3^3*ng/162
     - 5*a1^3*lam*ng/18
     - a1*a2^2*lam*ng/6
     - 1175*a1^4*ng^2/52488
     - 785*a1^3*a2*ng^2/1944
     - 13*a1^2*a2^2*ng^2/648
     - 2933*a1*a2^3*ng^2/648
     - 8035*a1^3*a3*ng^2/4374
     - 25*a1*a2^2*a3*ng^2/54
     - 541*a1^2*a3^2*ng^2/2916
     - 95*a1*a2*a3^2*ng^2/108
     - 3058*a1*a3^3*ng^2/81
     + 52250*a1^4*ng^3/19683
     + 22*a1*a2^3*ng^3/81
     + 968*a1*a3^3*ng^3/729
     - 1127*a1^3*yd/13824
     - 3533*a1^2*a2*yd/2304
     - 52285*a1*a2^2*yd/4608
     - 133*a1^2*a3*yd/48
     - 443*a1*a2*a3*yd/48
     - 23*a1*a3^2*yd
     - 3*a1^2*lam*yd/4
     - 3*a1*a2*lam*yd/4
     + 29*a1*lam^2*yd/8
     + 1015*a1^3*ng*yd/864
     + 521*a1*a2^2*ng*yd/288
     + 25*a1*a3^2*ng*yd/9
     + 425*a1^2*yd^2/144
     + 147*a1*a2*yd^2/16
     + 331*a1*a3*yd^2/24
     - 11*a1*lam*yd^2/4
     - 365*a1*yd^3/64
     - 10343*a1^3*yl/4608
     - 1599*a1^2*a2*yl/256
     - 24509*a1*a2^2*yl/1536
     - a1^2*lam*yl/4
     - a1*a2*lam*yl/4
     + 23*a1*lam^2*yl/8
     + 445*a1^3*ng*yl/96
     + 217*a1*a2^2*ng*yl/96
     + 6701*a1^2*yd*yl/864
     + 1175*a1*a2*yd*yl/96
     + 139*a1*a3*yd*yl/9
     - 1105*a1*yd^2*yl/96
     + 1097*a1^2*yl^2/96
     + 335*a1*a2*yl^2/32
     - 17*a1*lam*yl^2/4
     - 3151*a1*yd*yl^2/288
     - 315*a1*yl^3/64
     - 11075*a1^3*yu/13824
     - 11525*a1^2*a2*yu/2304
     - 101689*a1*a2^2*yu/4608
     - 111*a1^2*a3*yu/16
     - 719*a1*a2*a3*yu/48
     - 63*a1*a3^2*yu
     - 3*a1^2*lam*yu/4
     - 3*a1*a2*lam*yu/4
     + 41*a1*lam^2*yu/8
     + 355*a1^3*ng*yu/96
     + 941*a1*a2^2*ng*yu/288
     + 49*a1*a3^2*ng*yu/9
     + 35*a1^2*yd*yu/8
     + 107*a1*a2*yd*yu/8
     + 97*a1*a3*yd*yu/4
     - 611*a1*yd^2*yu/64
     + 10685*a1^2*yl*yu/864
     + 1433*a1*a2*yl*yu/96
     + 163*a1*a3*yl*yu/9
     - 607*a1*yd*yl*yu/48
     - 3607*a1*yl^2*yu/288
     + 557*a1^2*yu^2/48
     + 351*a1*a2*yu^2/16
     + 341*a1*a3*yu^2/8
     - 23*a1*lam*yu^2/4
     - 871*a1*yd*yu^2/64
     - 1589*a1*yl*yu^2/96
     - 1217*a1*yu^3/64
           )
   + 1/ep^3*(
     - a1^4/864
     - 1849*a1*a2^3/288
     - 455*a1^4*ng/11664
     - 817*a1*a2^3*ng/432
     - 1331*a1*a3^3*ng/27
     - 925*a1^4*ng^2/2187
     + 37*a1*a2^3*ng^2/27
     + 968*a1*a3^3*ng^2/81
     - 9500*a1^4*ng^3/6561
     - 4*a1*a2^3*ng^3/27
     - 176*a1*a3^3*ng^3/243
     + 25*a1^3*yd/6912
     + 25*a1^2*a2*yd/384
     + 565*a1*a2^2*yd/768
     + 25*a1^2*a3*yd/108
     + 5*a1*a2*a3*yd/4
     + 95*a1*a3^2*yd/18
     - 125*a1^3*ng*yd/3888
     - 5*a1*a2^2*ng*yd/48
     - 10*a1*a3^2*ng*yd/27
     - 25*a1^2*yd^2/128
     - 135*a1*a2*yd^2/128
     - 15*a1*a3*yd^2/4
     + 45*a1*yd^3/32
     + 1075*a1^3*yl/768
     + 225*a1^2*a2*yl/128
     + 565*a1*a2^2*yl/256
     - 125*a1^3*ng*yl/144
     - 5*a1*a2^2*ng*yl/16
     - 2275*a1^2*yd*yl/864
     - 75*a1*a2*yd*yl/32
     - 55*a1*a3*yd*yl/18
     + 35*a1*yd^2*yl/12
     - 375*a1^2*yl^2/128
     - 225*a1*a2*yl^2/128
     + 25*a1*yd*yl^2/9
     + 125*a1*yl^3/96
     + 1445*a1^3*yu/6912
     + 289*a1^2*a2*yu/384
     + 1921*a1*a2^2*yu/768
     + 289*a1^2*a3*yu/108
     + 17*a1*a2*a3*yu/4
     + 323*a1*a3^2*yu/18
     - 1445*a1^3*ng*yu/3888
     - 17*a1*a2^2*ng*yu/48
     - 34*a1*a3^2*ng*yu/27
     - 133*a1^2*yd*yu/192
     - 99*a1*a2*yd*yu/64
     - 11*a1*a3*yd*yu/2
     + 59*a1*yd^2*yu/32
     - 3079*a1^2*yl*yu/864
     - 93*a1*a2*yl*yu/32
     - 79*a1*a3*yl*yu/18
     + 95*a1*yd*yl*yu/24
     + 221*a1*yl^2*yu/72
     - 289*a1^2*yu^2/128
     - 459*a1*a2*yu^2/128
     - 51*a1*a3*yu^2/4
     + 95*a1*yd*yu^2/32
     + 103*a1*yl*yu^2/24
     + 153*a1*yu^3/32
           )
       )
 );


